Effective Field Theory for the Perturbations of a Slowly Rotating Black Hole

We develop the effective theory for perturbations around black holes with scalar hair, in two directions. First, we show that the scalar-Gauss--Bonnet theory, often used as an example exhibiting scalar black hole hair, can be deformed by galileon operators leading to order unity changes to its predictions. The effective theory for perturbations thus provides an efficient framework for describing and constraining broad classes of scalar-tensor theories, of which the addition of galileon operators is an example. Second, we extend the effective theory to perturbations around an axisymmetric, slowly rotating black hole, at linear order in the black hole spin. We also discuss the inclusion of parity-breaking operators in the effective theory.

==> anc/sec_2-1-3.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    615194,      15260]
NotebookOptionsPosition[    595893,      14956]
NotebookOutlinePosition[    596510,      14977]
CellTagsIndexPosition[    596467,      14974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Black Holes with Galileon Hair (Sec. 2.1)", "Title",
 CellChangeTimes->{{3.726219493122279*^9, 3.726219502890409*^9}, {
   3.72701344962613*^9, 3.7270134497192087`*^9}, {3.727073395056176*^9, 
   3.72707344854414*^9}, {3.7280413933363733`*^9, 3.728041412151688*^9}, {
   3.730525041141985*^9, 3.730525043553712*^9}, {3.7470237832257843`*^9, 
   3.747023793760256*^9}, {3.7470294824215927`*^9, 3.747029498714273*^9}, {
   3.751037003338716*^9, 3.751037006008935*^9}, {3.7857901382553463`*^9, 
   3.785790163029744*^9}, 3.796469719790431*^9, {3.796573462475996*^9, 
   3.796573468114262*^9}, {3.7965746133271008`*^9, 3.796574613672744*^9}, {
   3.7967591006469316`*^9, 3.796759101119026*^9}, {3.814039215112627*^9, 
   3.814039234440167*^9}, {3.814820158219634*^9, 3.814820173474275*^9}, {
   3.8153141388310137`*^9, 3.815314145566163*^9}, {3.8197093107574463`*^9, 
   3.819709338235873*^9}, {3.819719210987968*^9, 3.819719212034692*^9}, {
   3.821815102316434*^9, 3.8218151068917427`*^9}, {3.82181514285067*^9, 
   3.821815155134962*^9}, 3.823803748283607*^9, {3.8436263264613247`*^9, 
   3.8436263424117823`*^9}, {3.8436263782668123`*^9, 3.8436263807539663`*^9}, 
   3.843626879204135*^9, {3.843634110628632*^9, 3.843634116275386*^9}, {
   3.8436341578048964`*^9, 
   3.8436341607640133`*^9}},ExpressionUUID->"faacb254-a276-4a72-afe6-\
ca5c9f6e778c"],

Cell[CellGroupData[{

Cell["Even sector", "Chapter",
 CellChangeTimes->{{3.823793350026722*^9, 3.823793409285385*^9}, 
   3.8436263515810003`*^9, {3.8436263930504704`*^9, 3.843626407344781*^9}, {
   3.843634119443626*^9, 3.8436341201478243`*^9}, 
   3.844156387316203*^9},ExpressionUUID->"7c6ae1d5-f6c7-4931-ac61-\
5226e6e24eed"],

Cell["\<\
We derive the linearized equations of motion for the even sector in the \
theory (2.1).\
\>", "Text",
 CellChangeTimes->{{3.84362642441691*^9, 3.843626456710989*^9}, {
  3.844234517059938*^9, 
  3.844234517824613*^9}},ExpressionUUID->"0f7ed20f-dbfd-47ce-a97a-\
c0ffc55eaf49"],

Cell["\<\
Some references :
[1] arXiv:1109.3996, \[OpenCurlyDoubleQuote]Slowly rotating black holes in \
alternative theories of gravity\[CloseCurlyDoubleQuote].
[2] arXiv:1609.01286, \[OpenCurlyDoubleQuote]Perturbed black holes in \
Einstein-dilaton-Gauss-Bonnet gravity: Stability, ringdown, and \
gravitational-wave emission\[CloseCurlyDoubleQuote].
[3] arXiv:1408.1698, \[OpenCurlyDoubleQuote]Black hole hair in generalized \
scalar-tensor gravity: An explicit example\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.7262195253604383`*^9, 3.726219634289679*^9}, {
  3.7510369887960863`*^9, 3.751036998624584*^9}, {3.796473020293316*^9, 
  3.79647304112204*^9}, {3.7970017727328167`*^9, 3.797001806560831*^9}, {
  3.819709361710506*^9, 3.819709416115757*^9}, {3.822040468401733*^9, 
  3.8220404879385557`*^9}, {3.8436264160007143`*^9, 
  3.843626419792602*^9}},ExpressionUUID->"b8ca7df2-c4fb-4b4c-80cf-\
8529db36e814"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.730527493073455*^9, 3.730527494103204*^9}, 
   3.7856054552515783`*^9, {3.785790172510583*^9, 3.785790172645933*^9}, {
   3.787061142126769*^9, 3.787061248585142*^9}, {3.7870613131369762`*^9, 
   3.7870613176354017`*^9}, {3.7870614720701*^9, 3.7870614787279997`*^9}, {
   3.787337196502914*^9, 3.787337198707399*^9}, {3.787587382352751*^9, 
   3.7875873841738977`*^9}, {3.787588830625173*^9, 3.787588834904386*^9}, {
   3.7911834986636333`*^9, 3.791183499095817*^9}, 3.791194840083377*^9, 
   3.7911955321878643`*^9, {3.7964697851457987`*^9, 3.796469789079876*^9}, {
   3.7964729988459597`*^9, 3.7964730010842867`*^9}, {3.7965696007654047`*^9, 
   3.796569602833108*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9870e79d-c4b1-435d-a825-11c8211da5d5"],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"12fec9c9-4964-4fce-9e9e-774af5e6054e"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.728041615223196*^9, 3.728041619308929*^9}, {
  3.785237427223909*^9, 3.785237434580194*^9}, {3.785795807645965*^9, 
  3.785795808596963*^9}, {3.796573436939595*^9, 
  3.79657343861147*^9}},ExpressionUUID->"e0d80fe8-a7fd-44c8-a31f-\
5b9c8e508185"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coords", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"g0", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"A", "[", "r", "]"}]}], ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], 
         RowBox[{"-", "1"}]], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], ",", "0"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], "}"}]}], 
   ")"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"A", "[", "r", "]"}], 
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       RowBox[{"H1", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Theta]"], 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}]},
      {
       RowBox[{"H1", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       FractionBox[
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        RowBox[{"B", "[", "r", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Theta]"], 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}]},
      {
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Theta]"], 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Theta]"], 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Theta]", ",", "\[Theta]"}]], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
            "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}]], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
          "-", 
          RowBox[{
           FractionBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "\[Phi]"], 
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}]}], ")"}]}]},
      {
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}]], 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
          "-", 
          RowBox[{
           FractionBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "\[Phi]"], 
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"\[Phi]", ",", "\[Phi]"}]], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], 
             RowBox[{
              SubscriptBox["\[PartialD]", "\[Theta]"], 
              RowBox[{"G", "[", 
               RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
               "]"}]}]}]}], ")"}]}], ")"}]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gaugechoice", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        "0"}], "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"g0", "+", 
       RowBox[{"\[Epsilon]", " ", "h"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
    "gaugechoice"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7062656320784187`*^9, 3.7062656417839622`*^9}, 
   3.7062656733069487`*^9, {3.706266257926169*^9, 3.706266258582859*^9}, {
   3.706296094457572*^9, 3.706296095588146*^9}, {3.7077253633970337`*^9, 
   3.7077254031625147`*^9}, {3.722226993005898*^9, 3.722227034588807*^9}, {
   3.728187339597891*^9, 3.7281873451432343`*^9}, {3.778958304655652*^9, 
   3.778958323655813*^9}, {3.7822375916219463`*^9, 3.782237592354088*^9}, {
   3.782238216064417*^9, 3.782238240303424*^9}, {3.7822384258419867`*^9, 
   3.7822384616739817`*^9}, {3.782238499834672*^9, 3.782238513027272*^9}, {
   3.782238769446418*^9, 3.782238781704226*^9}, 3.785237406441283*^9, {
   3.7855883748996477`*^9, 3.7855883957975807`*^9}, {3.785591458280624*^9, 
   3.7855914772948523`*^9}, {3.7855915169214573`*^9, 3.785591549134099*^9}, {
   3.7856025273524446`*^9, 3.785602549549402*^9}, {3.785794887466687*^9, 
   3.785794889474949*^9}, {3.787061028200334*^9, 3.787061034975301*^9}, {
   3.7964698173848057`*^9, 3.79646984887497*^9}, {3.796470289253306*^9, 
   3.796470313595895*^9}, {3.796473062790978*^9, 3.796473066523252*^9}, 
   3.796473493155224*^9, {3.7965574676678247`*^9, 3.7965576193074827`*^9}, {
   3.7965582453345823`*^9, 3.796558245730712*^9}, {3.796574643252955*^9, 
   3.796574859005495*^9}, {3.796574892752947*^9, 3.7965749234507227`*^9}, {
   3.814032134537325*^9, 3.8140321530553513`*^9}, {3.81403925390597*^9, 
   3.814039296122416*^9}, {3.8197192324720497`*^9, 3.81971923456691*^9}, 
   3.81972816535248*^9, {3.843626471954192*^9, 3.843626542439098*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c515f2d5-70dd-469d-af32-f39eb790442e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       RowBox[{"A", "[", "r", "]"}]}], "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{"B", "[", "r", "]"}]], "0", "0"},
     {"0", "0", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "0"},
     {"0", "0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.778958342065613*^9, {3.7822374682759037`*^9, 3.782237491545067*^9}, 
   3.782237567389974*^9, {3.782237646402522*^9, 3.782237666769936*^9}, 
   3.782238221419985*^9, 3.7822382891400433`*^9, {3.782238514876433*^9, 
   3.7822385419872093`*^9}, 3.782238805209756*^9, 3.782238990907611*^9, 
   3.7825653588186493`*^9, 3.782925882470269*^9, 3.783184064627391*^9, 
   3.7832554430439997`*^9, 3.7851817567885036`*^9, {3.7851865626174383`*^9, 
   3.785186583787929*^9}, 3.785237408982986*^9, 3.78549598616757*^9, 
   3.7855000505179462`*^9, 3.785500101244171*^9, 3.78553992664196*^9, {
   3.78558839006745*^9, 3.785588399445909*^9}, 3.785588548917193*^9, 
   3.7855887455788193`*^9, 3.785591481610952*^9, {3.7855915502248793`*^9, 
   3.785591553876875*^9}, 3.7856023490309353`*^9, {3.7856023949257383`*^9, 
   3.785602413206164*^9}, {3.785602550975766*^9, 3.785602554376575*^9}, 
   3.785607802693098*^9, {3.785672281880404*^9, 3.7856722855876904`*^9}, 
   3.785782914578583*^9, 3.7857901778436127`*^9, 3.7857902125718822`*^9, {
   3.7857903721538754`*^9, 3.7857903922205763`*^9}, 3.785794893236142*^9, 
   3.785795641003126*^9, 3.786118966411291*^9, 3.7864010370637302`*^9, 
   3.786981694988536*^9, 3.7870610397012463`*^9, 3.787061496121966*^9, 
   3.787337242188786*^9, 3.787363490658482*^9, {3.787515594117406*^9, 
   3.787515605154522*^9}, 3.7875873901717453`*^9, {3.7875888418451643`*^9, 
   3.787588870951935*^9}, 3.787663037720222*^9, 3.7885011769001217`*^9, 
   3.78850121150944*^9, 3.79118223118013*^9, 3.7911847345326853`*^9, 
   3.791195527160769*^9, 3.7924039713316097`*^9, 3.7924042771197577`*^9, 
   3.792743869226816*^9, 3.796454744951932*^9, {3.796469821356887*^9, 
   3.796469849196353*^9}, 3.7964703397712507`*^9, {3.7964730559509497`*^9, 
   3.796473066996312*^9}, 3.796473510105278*^9, 3.796557646634056*^9, 
   3.79655826944528*^9, 3.796572414827858*^9, 3.796573507722769*^9, 
   3.796574952856848*^9, 3.7966758164283752`*^9, 3.796755612793322*^9, 
   3.797000013951478*^9, 3.798374756321938*^9, 3.798480484035225*^9, 
   3.814032153426385*^9, 3.814040721281826*^9, 3.814207978804296*^9, 
   3.814210458889822*^9, 3.8142123121368732`*^9, 3.8142141968694487`*^9, 
   3.814788191857594*^9, 3.815314159140109*^9, 3.8154903626863956`*^9, 
   3.815732440780469*^9, 3.81608128791385*^9, 3.819709435391411*^9, 
   3.81971923888372*^9, {3.819728159098627*^9, 3.8197281683809977`*^9}, 
   3.8215549033409986`*^9, 3.8217885621101627`*^9, 3.822040522103322*^9, 
   3.82205444975425*^9, 3.822076281315914*^9, {3.82207881678524*^9, 
   3.8220788292002487`*^9}, 3.822391562305366*^9, 3.8223927205586*^9, 
   3.822657892217787*^9, 3.822668172549365*^9, 3.8226790133215637`*^9, 
   3.822681914822648*^9, 3.823107227000579*^9, 3.823163642240378*^9, 
   3.823187748625404*^9, 3.8231948784492607`*^9, 3.823198713740896*^9, 
   3.823271400376659*^9, 3.823793447150041*^9, {3.843626495101149*^9, 
   3.8436265430695477`*^9}, 3.843628526130081*^9},
 CellLabel->
  "Out[3]//MatrixForm=",ExpressionUUID->"72739067-26d4-46e3-865d-\
864f9ed478a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "coords"}], "]"}]], "Input",
 CellChangeTimes->{3.785237411094879*^9, 3.796470336903866*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"ef7cdfb4-d969-438c-8549-11705477277b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        InterpretationBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"A", "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", "r", "]"}], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {-$CellContext`A[$CellContext`r], $CellContext`A[$CellContext`r] \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]}, 0, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\
\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False], 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False]},
       {
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\
\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"B", "[", "r", "]"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"H2", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", "\[Epsilon]"}], 
           RowBox[{"B", "[", "r", "]"}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 
          0, {$CellContext`B[$CellContext`r]^(-1), \
$CellContext`B[$CellContext`r]^(-1) $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]]}, 0, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False]},
       {
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           $CellContext`\[ScriptCapitalC][$CellContext`r]}, 0, 3, 1],
         Editable->False], 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False]},
       {
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
           Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
         Editable->False], 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
         SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
         Editable->False], 
        InterpretationBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
           SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
           Editable->False]}],
         SeriesData[$CellContext`\[Epsilon], 0, {
          Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]}, 0, 3, 1],
         Editable->False]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`A[$CellContext`r], $CellContext`A[$CellContext`r] \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]}, 0, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`H1[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`H1[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`B[$CellContext`r]^(-1), \
$CellContext`B[$CellContext`r]^(-1) $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]]}, 0, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`\[ScriptCapitalC][$CellContext`r]}, 0, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1]}, {
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
        Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1], 
      SeriesData[$CellContext`\[Epsilon], 0, {
       Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]}, 0, 3, 1]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628526245125*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"64f64dd7-014f-4151-9950-34c4fcf17550"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"d", "[", "r", "]"}], "2"], 
         RowBox[{"B", "[", "r", "]"}]], "-", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"d", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"d", "[", "t", "]"}], "2"], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", "r", "]"}], "2"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
          
          RowBox[{"B", "[", "r", "]"}]], "+", 
         RowBox[{
          RowBox[{"d", "[", "r", "]"}], " ", 
          RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"d", "[", "r", "]"}], " ", 
          RowBox[{"d", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"d", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"d", "[", "t", "]"}], " ", 
             RowBox[{"H1", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"d", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`B[$CellContext`r]^(-1) \
$CellContext`d[$CellContext`r]^2 - $CellContext`A[$CellContext`r] \
$CellContext`d[$CellContext`t]^2 + $CellContext`d[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`d[$CellContext`\
\[Phi]]^2 
        Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r], \
$CellContext`A[$CellContext`r] $CellContext`d[$CellContext`t]^2 \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] + $CellContext`B[$CellContext`r]^(-1) \
$CellContext`d[$CellContext`r]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] + \
$CellContext`d[$CellContext`r] $CellContext`d[$CellContext`\[Phi]] 
        Derivative[
         0, 0, 0, 
          1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`r] \
$CellContext`d[$CellContext`\[Theta]] 
        Derivative[
         0, 0, 1, 
          0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`r] (
         2 $CellContext`d[$CellContext`t] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] + \
$CellContext`d[$CellContext`\[Phi]] 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`\
\[Theta]] 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]])}, 0, 3, 1],
     Editable->False],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`B[$CellContext`r]^(-1) $CellContext`d[$CellContext`r]^2 - \
$CellContext`A[$CellContext`r] $CellContext`d[$CellContext`t]^2 + \
$CellContext`d[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`d[$CellContext`\
\[Phi]]^2 
       Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r], \
$CellContext`A[$CellContext`r] $CellContext`d[$CellContext`t]^2 \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] + $CellContext`B[$CellContext`r]^(-1) \
$CellContext`d[$CellContext`r]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] + \
$CellContext`d[$CellContext`r] $CellContext`d[$CellContext`\[Phi]] 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`r] \
$CellContext`d[$CellContext`\[Theta]] 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`r] (
        2 $CellContext`d[$CellContext`t] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] + \
$CellContext`d[$CellContext`\[Phi]] 
         Derivative[
          0, 0, 0, 
           1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] + $CellContext`d[$CellContext`\
\[Theta]] 
         Derivative[
          0, 0, 1, 
           0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]])}, 0, 3, 1], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628526293687*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"eb7ac258-4991-4a8f-bbff-34ac7d8f83d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"A", "[", "r", "]"}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], 
          RowBox[{"A", "[", "r", "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"H0", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"B", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"H1", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          SuperscriptBox[
           RowBox[{"A", "[", "r", "]"}], "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {(-1)/$CellContext`A[$CellContext`r], \
-$CellContext`A[$CellContext`r]^(-1) $CellContext`H0[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]], \
-$CellContext`A[$CellContext`r]^(-2) ($CellContext`A[$CellContext`r] \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2 - $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2)}, 0, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], 
          RowBox[{"A", "[", "r", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"H0", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             "-", 
             RowBox[{"H2", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"A", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]], \
$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] ($CellContext`H0[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] - $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]])}, 1, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"H1", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"H1", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", "\[Epsilon]"}], 
          RowBox[{"A", "[", "r", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"H0", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             "-", 
             RowBox[{"H2", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"A", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]], \
$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] ($CellContext`H0[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] - $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]])}, 1, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"B", "[", "r", "]"}], "-", 
         RowBox[{
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          " ", "\[Epsilon]"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"B", "[", "r", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"H1", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], " ", 
              RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"A", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"H2", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"], " ", 
              RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"A", "[", "r", "]"}], " ", 
              RowBox[{"B", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"A", "[", "r", "]"}], " ", 
              RowBox[{"B", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Alpha]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           RowBox[{"A", "[", "r", "]"}], " ", 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 0, {
          $CellContext`B[$CellContext`r], -$CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]], $CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) \
(-$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]]^2 $CellContext`\
\[ScriptCapitalC][$CellContext`r] + $CellContext`A[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2 $CellContext`\[ScriptCapitalC][$CellContext`r] + \
$CellContext`A[$CellContext`r] $CellContext`B[$CellContext`r] 
            Csc[$CellContext`\[Theta]]^2 
            Derivative[
              0, 0, 0, 
               1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2 + \
$CellContext`A[$CellContext`r] $CellContext`B[$CellContext`r] 
            Derivative[
              0, 0, 1, 
               0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2)}, 0, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", "\[Epsilon]"}], 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", "\[Epsilon]"}], 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"H1", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", "\[Epsilon]"}], 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1), 
          0, $CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
          Derivative[
            0, 0, 1, 
             0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2}, 0, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"H1", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            " ", "\[Epsilon]"}], 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {-$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 
         0, {$CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
          Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] 
          Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
            "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
          SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Epsilon], 0, {
         Csc[$CellContext`\[Theta]]^2/$CellContext`\[ScriptCapitalC][$\
CellContext`r], 0, $CellContext`B[$CellContext`r] 
          Csc[$CellContext`\[Theta]]^4 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
          Derivative[
            0, 0, 0, 
             1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2}, 0, 3, 1],
        Editable->False]}], "}"}]}], "}"}]}],
  SequenceForm["gUU = ", {{
     SeriesData[$CellContext`\[Epsilon], 
      0, {(-1)/$CellContext`A[$CellContext`r], \
-$CellContext`A[$CellContext`r]^(-1) $CellContext`H0[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]], \
-$CellContext`A[$CellContext`r]^(-2) ($CellContext`A[$CellContext`r] \
$CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2 - $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2)}, 0, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]], $CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] \
($CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] - $CellContext`H2[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]])}, 1, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1]}, {
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]], $CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] \
($CellContext`H0[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] - $CellContext`H2[$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]])}, 1, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 0, {
       $CellContext`B[$CellContext`r], -$CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]], $CellContext`A[$CellContext`r]^(-1) \
$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) \
(-$CellContext`B[$CellContext`r] $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]]^2 $CellContext`\
\[ScriptCapitalC][$CellContext`r] + $CellContext`A[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2 $CellContext`\[ScriptCapitalC][$CellContext`r] + \
$CellContext`A[$CellContext`r] $CellContext`B[$CellContext`r] 
         Csc[$CellContext`\[Theta]]^2 
         Derivative[
           0, 0, 0, 
            1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2 + \
$CellContext`A[$CellContext`r] $CellContext`B[$CellContext`r] 
         Derivative[
           0, 0, 1, 
            0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2)}, 0, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1]}, {
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] \
$CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]] $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1), 
       0, $CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
       Derivative[
         0, 0, 1, 
          0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2}, 0, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1]}, {
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 $CellContext`H1[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 $CellContext`H2[$CellContext`t, \
$CellContext`r, $CellContext`\[Theta], $CellContext`\[Phi]] $CellContext`\
\[ScriptCapitalC][$CellContext`r]^(-1) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 1, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 
      0, {$CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
       Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]] 
       Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]}, 2, 3, 1], 
     SeriesData[$CellContext`\[Epsilon], 0, {
      Csc[$CellContext`\[Theta]]^2/$CellContext`\[ScriptCapitalC][$\
CellContext`r], 0, $CellContext`B[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^4 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-2) 
       Derivative[
         0, 0, 0, 
          1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2}, 0, 3, 1]}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628526308193*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"18350bbd-d8c1-433d-bbf8-33945e78b8c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.03454899999999972`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.03454899999999972, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628526311511*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e3e1212e-3c88-47f2-a511-22ac4dd9403b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.382035000000001`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.382035000000001, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.8436285297616158`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"ebbcacde-1950-4e2c-92ac-e610cea2b4ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.8811229999999997`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.8811229999999997, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628530614236*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"88dd7281-5293-46be-8528-6e88fe94565a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "5.676774999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 5.676774999999999, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628536259437*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"8e39439c-61c2-4c3e-9238-55720dde00bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "3.0113939999999992`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 3.0113939999999992`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.8436285392635*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a97fb916-af22-4299-a526-c1a8eb62e86c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "5.166696999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 5.166696999999999, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628544415251*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"eb9a2232-fb5c-4ea8-a43c-f0f9292acf5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "1.1975090000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 1.1975090000000002`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628545617669*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"18924ce3-d9c5-402b-8477-8af96c733329"],

Cell[BoxData["\<\"All tasks completed in 19.5267 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.787515605258875*^9, 3.787587390292748*^9, {3.7875888419898787`*^9, 
   3.78758887106672*^9}, 3.787663037816353*^9, 3.788501177221487*^9, 
   3.7885012123257313`*^9, 3.791182231376542*^9, 3.791184734729033*^9, 
   3.79119552723932*^9, 3.792403974000162*^9, 3.792404278505391*^9, 
   3.792743869458495*^9, 3.796454745105928*^9, {3.7964698283526506`*^9, 
   3.796469850834674*^9}, 3.7964703420743313`*^9, 3.796473069885556*^9, 
   3.796473512818513*^9, 3.796557653010405*^9, 3.796558273561208*^9, 
   3.796572415874634*^9, 3.7965735087375*^9, 3.79657495488897*^9, 
   3.796675817633828*^9, 3.7967556141279488`*^9, 3.797000015851823*^9, 
   3.798374757578721*^9, 3.7984804842418003`*^9, 3.8140321557515907`*^9, 
   3.814040722345705*^9, 3.81420797943367*^9, 3.814210465469458*^9, 
   3.8142123122537518`*^9, 3.814214200636538*^9, 3.814788216225597*^9, 
   3.815314160757262*^9, 3.8154903628372917`*^9, 3.815732440903709*^9, 
   3.816081288025043*^9, 3.819709437567178*^9, 3.819719241204112*^9, 
   3.8197281931207857`*^9, 3.8215549045714827`*^9, 3.821788562256958*^9, 
   3.8220405222613153`*^9, 3.822054449854579*^9, 3.822076281451079*^9, 
   3.822078829296115*^9, 3.822391562435542*^9, 3.822392720667762*^9, 
   3.8226578923550453`*^9, 3.822668172706181*^9, 3.8226790134464483`*^9, 
   3.8226819149633512`*^9, 3.823107227167671*^9, 3.823163642377734*^9, 
   3.823187748766053*^9, 3.823194878560575*^9, 3.823198713885111*^9, 
   3.823271400512492*^9, 3.823793447315399*^9, 3.84362654745979*^9, 
   3.843628545674348*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"3b7f4fc2-7f08-4d24-bf10-3644d028830d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Projected tensors", "Section",
 CellChangeTimes->{
  3.7966758335943403`*^9},ExpressionUUID->"1f233de1-bc9d-4daa-8a7f-\
1e027047bbba"],

Cell["Details are in App.B.", "Text",
 CellChangeTimes->{{3.843626648732527*^9, 
  3.843626653380628*^9}},ExpressionUUID->"dc1e84a9-3043-4d7f-bfdc-\
5f1af686f688"],

Cell[CellGroupData[{

Cell[TextData[{
 "Orthogonal vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "M"], TraditionalForm]],ExpressionUUID->
  "58f134a8-c8af-40e5-8514-585e2bd08d45"]
}], "Subsubsection",
 CellChangeTimes->{{3.707989742604746*^9, 3.7079897460164347`*^9}, {
  3.7079897772068653`*^9, 3.707989787087975*^9}, {3.707990251141285*^9, 
  3.707990267219069*^9}, {3.707990305257641*^9, 3.7079903054174757`*^9}, {
  3.7855887645723763`*^9, 
  3.785588765531917*^9}},ExpressionUUID->"66f2a207-f4b6-480e-b06d-\
dd120c390374"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"gUU", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]]], ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"nd", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"nU", "-", 
     RowBox[{"gUU", ".", "nd"}]}], ")"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Lapse", "=", 
  RowBox[{
  "nd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.7079897477415943`*^9, 3.707989818237846*^9}, {
  3.7079902004960823`*^9, 3.70799021772552*^9}, {3.7079912348054132`*^9, 
  3.707991248331176*^9}, {3.707991431396204*^9, 3.707991434212016*^9}, {
  3.707996099590502*^9, 3.707996112882826*^9}, {3.707997092204987*^9, 
  3.707997110505777*^9}, {3.782239831810215*^9, 3.782239874280191*^9}, {
  3.782240046715143*^9, 3.782240128544055*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"db6afbe9-716f-4d4b-9f3f-21459b9639b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.707989820564727*^9, 3.707989839205855*^9}, {
   3.707990214017956*^9, 3.707990218072098*^9}, {3.707991238159501*^9, 
   3.707991249018292*^9}, 3.7079914358616*^9, 3.707991494378644*^9, 
   3.7079922108864937`*^9, 3.707993549032036*^9, 3.7079941797860622`*^9, {
   3.707996107547861*^9, 3.7079961135648737`*^9}, 3.707996742835002*^9, {
   3.707997107787722*^9, 3.707997110826885*^9}, 3.707999775751601*^9, 
   3.708237882420471*^9, 3.708244132032981*^9, 3.7086684741550837`*^9, 
   3.708745383874405*^9, 3.708748059553224*^9, 3.70875292138706*^9, 
   3.708753721606166*^9, 3.708858654391296*^9, 3.708859355656209*^9, 
   3.708863722752941*^9, 3.708916638308173*^9, 3.717841489544011*^9, 
   3.722227063829856*^9, 3.7222360702491007`*^9, 3.725101601240418*^9, 
   3.7251021475851927`*^9, 3.72516515010964*^9, 3.725167114154694*^9, 
   3.725184496241688*^9, 3.728187351252326*^9, 3.72827541540061*^9, 
   3.731053557442256*^9, 3.778958401578209*^9, 3.782240128968585*^9, 
   3.7825673802843027`*^9, 3.7829258878018093`*^9, 3.783184069314457*^9, 
   3.78325544621727*^9, 3.7851817648995113`*^9, {3.78518657727073*^9, 
   3.7851865938046827`*^9}, {3.785539945879578*^9, 3.785539952560075*^9}, 
   3.785588554909905*^9, 3.785588767845194*^9, 3.78560235874551*^9, {
   3.785602397670549*^9, 3.785602415534361*^9}, 3.7856025610610867`*^9, 
   3.7856078061591597`*^9, 3.7856722881939898`*^9, 3.7857829175231667`*^9, 
   3.785790181339981*^9, 3.785790215378235*^9, {3.785790374815708*^9, 
   3.78579039548934*^9}, 3.785794900550932*^9, 3.785795643583297*^9, 
   3.78611896890261*^9, 3.78640103953167*^9, 3.7869816972800903`*^9, 
   3.7870614981348877`*^9, 3.787337245735777*^9, 3.7873634950393972`*^9, {
   3.787515595520767*^9, 3.7875156077595367`*^9}, 3.787587392310192*^9, {
   3.7875888448271008`*^9, 3.787588874038032*^9}, 3.78766304211775*^9, 
   3.7885011828463593`*^9, 3.7885012161429863`*^9, 3.791182233994484*^9, 
   3.791184742330868*^9, 3.791195530490555*^9, 3.7924042311127033`*^9, 
   3.792404315548828*^9, 3.792743872562076*^9, 3.796454753341958*^9, 
   3.796469998053988*^9, 3.814032188722927*^9, 3.8140323084962187`*^9, 
   3.814040752895548*^9, 3.814208008875684*^9, 3.814210495189736*^9, 
   3.8142123419639997`*^9, 3.814214229889461*^9, 3.8147882462813063`*^9, 
   3.815314220337349*^9, 3.815490392498317*^9, 3.815732471118287*^9, 
   3.816081317209715*^9, 3.819709466612451*^9, 3.8197192652431173`*^9, {
   3.8197282482957478`*^9, 3.819728254276368*^9}, 3.821554925027994*^9, 
   3.821788582944798*^9, 3.822040542076211*^9, 3.822054469771008*^9, 
   3.8220763008642683`*^9, {3.822078821035659*^9, 3.8220788489709663`*^9}, 
   3.822391582278406*^9, 3.822657912292244*^9, 3.822668192120801*^9, 
   3.822679033477778*^9, 3.822681934430341*^9, 3.8231072469763517`*^9, 
   3.82316366167761*^9, 3.823187768074401*^9, 3.8231948982584143`*^9, 
   3.8231987341696444`*^9, 3.8232714202932796`*^9, 3.8237934674925013`*^9, 
   3.8436266550934763`*^9, 3.8436285457910748`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7efee021-0309-4d87-beb7-cdebc6de9073"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{"B", "[", "r", "]"}]]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"H2", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     "\[Epsilon]"}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"B", "[", "r", "]"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"B", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"A", "[", "r", "]"}]}]], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox[
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"B", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"B", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
          "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    SqrtBox[
     RowBox[{"B", "[", "r", "]"}]]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {$CellContext`B[$CellContext`r]^Rational[-1, 2], 
    Rational[1, 2] $CellContext`B[$CellContext`r]^
     Rational[-1, 
       2] $CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\
\[Theta], $CellContext`\[Phi]], $CellContext`B[$CellContext`r]^
     Rational[-1, 2] (
     Rational[1, 
        2] $CellContext`A[$CellContext`r]^(-1) $CellContext`B[$CellContext`r] \
$CellContext`H1[$CellContext`t, $CellContext`r, $CellContext`\[Theta], \
$CellContext`\[Phi]]^2 + 
     Rational[-1, 
        8] $CellContext`H2[$CellContext`t, $CellContext`r, $CellContext`\
\[Theta], $CellContext`\[Phi]]^2 + 
     Rational[-1, 2] $CellContext`B[$CellContext`r] 
      Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
      Derivative[
        0, 0, 0, 
         1][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2 + 
     Rational[-1, 
        2] $CellContext`B[$CellContext`r] \
$CellContext`\[ScriptCapitalC][$CellContext`r]^(-1) 
      Derivative[
        0, 0, 1, 
         0][$CellContext`\[Alpha]][$CellContext`t, $CellContext`r, \
$CellContext`\[Theta], $CellContext`\[Phi]]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.707989820564727*^9, 3.707989839205855*^9}, {
   3.707990214017956*^9, 3.707990218072098*^9}, {3.707991238159501*^9, 
   3.707991249018292*^9}, 3.7079914358616*^9, 3.707991494378644*^9, 
   3.7079922108864937`*^9, 3.707993549032036*^9, 3.7079941797860622`*^9, {
   3.707996107547861*^9, 3.7079961135648737`*^9}, 3.707996742835002*^9, {
   3.707997107787722*^9, 3.707997110826885*^9}, 3.707999775751601*^9, 
   3.708237882420471*^9, 3.708244132032981*^9, 3.7086684741550837`*^9, 
   3.708745383874405*^9, 3.708748059553224*^9, 3.70875292138706*^9, 
   3.708753721606166*^9, 3.708858654391296*^9, 3.708859355656209*^9, 
   3.708863722752941*^9, 3.708916638308173*^9, 3.717841489544011*^9, 
   3.722227063829856*^9, 3.7222360702491007`*^9, 3.725101601240418*^9, 
   3.7251021475851927`*^9, 3.72516515010964*^9, 3.725167114154694*^9, 
   3.725184496241688*^9, 3.728187351252326*^9, 3.72827541540061*^9, 
   3.731053557442256*^9, 3.778958401578209*^9, 3.782240128968585*^9, 
   3.7825673802843027`*^9, 3.7829258878018093`*^9, 3.783184069314457*^9, 
   3.78325544621727*^9, 3.7851817648995113`*^9, {3.78518657727073*^9, 
   3.7851865938046827`*^9}, {3.785539945879578*^9, 3.785539952560075*^9}, 
   3.785588554909905*^9, 3.785588767845194*^9, 3.78560235874551*^9, {
   3.785602397670549*^9, 3.785602415534361*^9}, 3.7856025610610867`*^9, 
   3.7856078061591597`*^9, 3.7856722881939898`*^9, 3.7857829175231667`*^9, 
   3.785790181339981*^9, 3.785790215378235*^9, {3.785790374815708*^9, 
   3.78579039548934*^9}, 3.785794900550932*^9, 3.785795643583297*^9, 
   3.78611896890261*^9, 3.78640103953167*^9, 3.7869816972800903`*^9, 
   3.7870614981348877`*^9, 3.787337245735777*^9, 3.7873634950393972`*^9, {
   3.787515595520767*^9, 3.7875156077595367`*^9}, 3.787587392310192*^9, {
   3.7875888448271008`*^9, 3.787588874038032*^9}, 3.78766304211775*^9, 
   3.7885011828463593`*^9, 3.7885012161429863`*^9, 3.791182233994484*^9, 
   3.791184742330868*^9, 3.791195530490555*^9, 3.7924042311127033`*^9, 
   3.792404315548828*^9, 3.792743872562076*^9, 3.796454753341958*^9, 
   3.796469998053988*^9, 3.814032188722927*^9, 3.8140323084962187`*^9, 
   3.814040752895548*^9, 3.814208008875684*^9, 3.814210495189736*^9, 
   3.8142123419639997`*^9, 3.814214229889461*^9, 3.8147882462813063`*^9, 
   3.815314220337349*^9, 3.815490392498317*^9, 3.815732471118287*^9, 
   3.816081317209715*^9, 3.819709466612451*^9, 3.8197192652431173`*^9, {
   3.8197282482957478`*^9, 3.819728254276368*^9}, 3.821554925027994*^9, 
   3.821788582944798*^9, 3.822040542076211*^9, 3.822054469771008*^9, 
   3.8220763008642683`*^9, {3.822078821035659*^9, 3.8220788489709663`*^9}, 
   3.822391582278406*^9, 3.822657912292244*^9, 3.822668192120801*^9, 
   3.822679033477778*^9, 3.822681934430341*^9, 3.8231072469763517`*^9, 
   3.82316366167761*^9, 3.823187768074401*^9, 3.8231948982584143`*^9, 
   3.8231987341696444`*^9, 3.8232714202932796`*^9, 3.8237934674925013`*^9, 
   3.8436266550934763`*^9, 3.843628545795393*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ad0ba795-da3e-41ee-ac05-c2bc6da2cc60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extrinsic curvature", "Subsubsection",
 CellChangeTimes->{{3.707990312498664*^9, 
  3.707990315809041*^9}},ExpressionUUID->"262b9052-4669-4d1c-9187-\
5ee6041b0e05"],

Cell[TextData[{
 "We define the covariant derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Dn", 
     RowBox[{"M", " ", "N"}]], "=", 
    RowBox[{
     SubscriptBox["\[Del]", "M"], 
     SubscriptBox["n", "N"]}]}], TraditionalForm]],ExpressionUUID->
  "799a4f75-6ed0-4257-b4c5-999090693b31"],
 "."
}], "Text",
 CellChangeTimes->{{3.707995349019123*^9, 3.7079953652811317`*^9}, {
  3.707995400751602*^9, 3.7079955257320213`*^9}, {3.707996248542457*^9, 
  3.7079963021682987`*^9}, {3.707996756935727*^9, 3.707996758503784*^9}, {
  3.708244152199995*^9, 3.70824415782211*^9}, {3.722236630294784*^9, 
  3.7222366322627497`*^9}, {3.843626626998269*^9, 
  3.843626627133542*^9}},ExpressionUUID->"07330cfa-721a-4e54-bc91-\
6e2a63214485"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dn", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"covD", "[", "nd", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dn", ".", "nU"}], "//", "PowerExpand"}]}], "Input",
 CellChangeTimes->{{3.7079961507552767`*^9, 3.707996153544806*^9}, {
  3.7079963173652983`*^9, 3.7079963430970507`*^9}, {3.728187365791728*^9, 
  3.728187368276821*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2c17bb44-2167-460a-8122-eebcaab86955"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7079963434424*^9, 3.7079967613258543`*^9, 3.707999779041525*^9, 
   3.708237922064331*^9, 3.7082441759930983`*^9, 3.708668486178529*^9, 
   3.708745639046155*^9, 3.708748059758051*^9, 3.7087529247322397`*^9, 
   3.7087537217914553`*^9, 3.7088586591539297`*^9, 3.7088593590070143`*^9, 
   3.7088637260901337`*^9, 3.708916638501226*^9, 3.717841489759944*^9, 
   3.722227071844617*^9, 3.722236074115266*^9, 3.725101602938201*^9, 
   3.7251021507708483`*^9, 3.725165153944729*^9, 3.725167114227066*^9, 
   3.725184496308318*^9, {3.7281873531484413`*^9, 3.728187368673717*^9}, 
   3.728275418136465*^9, 3.73105356017936*^9, 3.778958413188274*^9, 
   3.782240167928939*^9, 3.782567380488822*^9, 3.782925887946019*^9, 
   3.783184069520465*^9, 3.783255446357811*^9, 3.785181765066319*^9, {
   3.7851865774144297`*^9, 3.7851865985698557`*^9}, {3.785539946077087*^9, 
   3.785539952745554*^9}, 3.785588555067774*^9, 3.785588634581349*^9, 
   3.785588767991685*^9, 3.785602358926647*^9, {3.785602397814212*^9, 
   3.7856024156832037`*^9}, 3.785602561203787*^9, 3.785607806326309*^9, 
   3.7856722883929577`*^9, 3.785782917677314*^9, 3.785790181792953*^9, 
   3.785790215511568*^9, {3.78579037493255*^9, 3.785790395668634*^9}, 
   3.785794900687436*^9, 3.785795643834276*^9, 3.786118969138216*^9, 
   3.7864010396648397`*^9, 3.78698169758043*^9, 3.787061498251955*^9, 
   3.787337245889216*^9, 3.7873634951707153`*^9, {3.7875155956262827`*^9, 
   3.787515607882759*^9}, 3.787587392532783*^9, {3.7875888449468203`*^9, 
   3.787588874135047*^9}, 3.78766304228647*^9, 3.7885011830908337`*^9, 
   3.78850121646636*^9, 3.7911822341931343`*^9, 3.791184742506475*^9, 
   3.791195530605796*^9, 3.792404321224231*^9, 3.7927438727694073`*^9, 
   3.7964547535444202`*^9, 3.7964700757666616`*^9, 3.814032189058494*^9, 
   3.8140323121438427`*^9, 3.814040753190587*^9, 3.814208009212171*^9, 
   3.8142104954837427`*^9, 3.814212342263549*^9, 3.8142142301890078`*^9, 
   3.814788246655747*^9, 3.815314220692607*^9, 3.815490392819684*^9, 
   3.8157324714339037`*^9, 3.816081317504816*^9, 3.819709468132728*^9, 
   3.819719265323365*^9, 3.8197282545613527`*^9, 3.821554925291333*^9, 
   3.821788583209237*^9, 3.822040542329794*^9, 3.822054470031687*^9, 
   3.822076301112072*^9, {3.822078821081127*^9, 3.822078849223649*^9}, 
   3.822391582533825*^9, 3.822657912541593*^9, 3.8226681923691797`*^9, 
   3.82267903375452*^9, 3.8226819346814737`*^9, 3.823107247231427*^9, 
   3.823163661924096*^9, 3.82318776832237*^9, 3.823194898506338*^9, 
   3.823198734467977*^9, 3.8232714205383167`*^9, 3.8237934677452803`*^9, 
   3.843626657162621*^9, 3.84362854603415*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"3f1a1ffd-b6de-43ae-b526-c64d46a80b35"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kdd", "=", 
   RowBox[{
    RowBox[{"Dn", "-", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "nd", ",", 
       RowBox[{"nU", ".", "Dn"}]}], "]"}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KUU", "=", 
   RowBox[{"gUU", ".", "Kdd", ".", "gUU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrK", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{"gUU", ".", "Kdd"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.707996395721663*^9, {3.707996432119851*^9, 3.707996560121003*^9}, {
   3.707996603368125*^9, 3.707996603815378*^9}, {3.707996647518475*^9, 
   3.707996656308477*^9}, {3.707996792705155*^9, 3.707996875459597*^9}, {
   3.707996918866094*^9, 3.7079970081682568`*^9}, {3.722227094581202*^9, 
   3.722227160535173*^9}, {3.7222272291898127`*^9, 3.722227234621607*^9}, {
   3.728187376191711*^9, 3.728187378051383*^9}, {3.814032323472825*^9, 
   3.814032324615574*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e63e3904-dfb5-4276-b468-9bc6911a8f69"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Section",
 CellChangeTimes->{{3.796557720426996*^9, 3.7965577217352247`*^9}, {
   3.7970042761192827`*^9, 3.797004310104141*^9}, 
   3.7970045541014338`*^9},ExpressionUUID->"969338a7-0365-4376-a7ff-\
87112b1883e7"],

Cell[CellGroupData[{

Cell["Substitutions", "Subsection",
 CellChangeTimes->{{3.796557821891114*^9, 3.7965578241310387`*^9}, {
  3.8436266859562197`*^9, 
  3.843626689147211*^9}},ExpressionUUID->"0250a567-5f69-478b-b299-\
c1ba75d59f22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"YLMeq\[Theta]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["YLM", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["YLM", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
       RowBox[{
        SuperscriptBox["YLM", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
      RowBox[{"L", 
       RowBox[{"(", 
        RowBox[{"L", "+", "1"}], ")"}], 
       RowBox[{"YLM", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YLMeq\[Phi]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["YLM", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["YLM", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], " ", "-", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], 
         RowBox[{
          SuperscriptBox["YLM", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{"L", 
         RowBox[{"(", 
          RowBox[{"L", "+", "1"}], ")"}], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqYLM", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "L"}], ")"}], " ", 
      RowBox[{"YLM", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["YLM", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["YLM", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["YLM", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqYLM", "/.", "YLMeq\[Phi]"}], "\[IndentingNewLine]", 
 RowBox[{"EqYLM", "/.", "YLMeq\[Theta]"}]}], "Input",
 CellChangeTimes->{{3.7062757713299093`*^9, 3.706275904025444*^9}, 
   3.796472960689363*^9, {3.7965632809206047`*^9, 3.7965632832743464`*^9}, {
   3.796573028843259*^9, 3.796573030760416*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e036cae2-c54d-4ead-a3dd-de1bf3796939"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBOI70bYTjDzfONa/SpMyAdLn18V8sQDS/8QuKNkD6Q/m
jRoxQJpnqsxyEG3Q17wqDkirWfzISQbSfncOfQLR69VWsKUC6RT7WONpQPrM
jBfae4F0iODiNhOvN45LLjadvOzzxlFFnT+F3feN4zlTtdoNWW8cZ5lfnrYF
SB/a/ciRLfuNY9be+RXsQNr4fkYyB5D+k5TrzQmkyz7lz1XMAbqLSyNKJfeN
45o5TtkVQNp5rtT8d0D6/YlrX2bkvXGMunKypaX0jWO7UbpPJ5CO2++xoRdI
R5w5P5ez8o2jbhXP1mogPefX+93fgPQktacdf4H0qVfHDDmq3jj22fkUcALp
Gfu+KC8C0v+um+urVL9x5NPXN9EE0kYxsfV6QLp24/eX+kD6WDbXtP9Auizu
gaJ0zRvHzAad52pAWvBKUZIWkI4r/uGoA6RtP23a7w+kP2rPXu5XCwyPhq03
lBa/cdxZl3JAGUgDAJNgxgs=
  "],
 CellLabel->"Out[20]=",ExpressionUUID->"f213e5ad-c83e-4580-afad-be094e8bf15b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBOI70bYTjDzfONa/SpMyAdLn18V8sQDS/8QuKNkD6Q/m
jRoxQJpnqsxyEG3Q17wqDkirWfzISQbSfncOfQLR69VWsKUC6RT7WONpQPrM
jBfae4F0iODiNhOvN45LLjadvOzzxlFFnT+F3feN4zlTtdoNWW8cZ5lfnrYF
SB/a/ciRLfuNY9be+RXsQNr4fkYyB5D+k5TrzQmkyz7lz1XMAbqLSyNKJfeN
45o5TtkVQNp5rtT8d0D6/YlrX2bkvXGMunKypaX0jWO7UbpPJ5CO2++xoRdI
R5w5P5ez8o2jbhXP1mogPefX+93fgPQktacdf4H0qVfHDDmq3jj22fkUcALp
Gfu+KC8C0v+um+urVL9x5NPXN9EE0kYxsfV6QLp24/eX+kD6WDbXtP9Auizu
gaJ0zRvHzAad52pAWvBKUZIWkI4r/uGoA6RtP23a7w+kP2rPXu5XCwyPhq03
lBYDw6cn5YAykAYAkJrFtA==
  "],
 CellLabel->"Out[21]=",ExpressionUUID->"f7dd8e68-d1c2-4ddb-8710-2c4766617cd9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subAngularDerivatives", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["HH1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["HH1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"HH1", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]\[CapitalPhi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Delta]\[CapitalPhi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
        RowBox[{
         SuperscriptBox["\[Delta]\[CapitalPhi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "-", 
       RowBox[{"L", 
        RowBox[{"(", 
         RowBox[{"L", "+", "1"}], ")"}], 
        RowBox[{"\[Delta]\[CapitalPhi]", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
         "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.796578487289524*^9, 3.796578607069322*^9}, {
  3.796582359460065*^9, 3.7965823667637653`*^9}, {3.8197214598387623`*^9, 
  3.819721473395514*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"18975771-fd70-4720-8b4c-c95844f4a903"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"simpl", "[", "xx_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"xx", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", ",", 
       SuperscriptBox[
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "  ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simplin", "[", "xxx_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"xxx", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "r", "]"}], ",", 
       RowBox[{"H0", "[", "r", "]"}], ",", 
       RowBox[{"H1", "[", "r", "]"}], ",", 
       RowBox[{"H2", "[", "r", "]"}], ",", " ", 
       RowBox[{"h1", "[", "r", "]"}], ",", 
       RowBox[{"k", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"k", "'"}], "[", "r", "]"}], ",", " ", 
       RowBox[{
        RowBox[{"H0", "'"}], "[", "r", "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["H1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["H2", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["H0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["k", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptCapitalH]2", "[", "r", "]"}], ",", " ", 
       RowBox[{"\[ScriptH]0", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptH]0", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptH]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptH]1", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptH]1", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptH]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptH]2", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptH]2", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptH]2", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", " ", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalH]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalH]2", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalH]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[Delta]\[Phi]", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Delta]\[Phi]", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Delta]\[Phi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "'''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"Q", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"Q", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"Q", "[", "r", "]"}], ",", 
       RowBox[{"h0", "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{"h1", "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["h1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["q", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["q", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{"q", "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["q", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["q", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{"\[Eta]1", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptK]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[ScriptK]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[ScriptK]", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CurlyPhi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], ",", 
       RowBox[{"\[CurlyPhi]", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"Z", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"Z", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"Z", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Chi]", "''"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Chi]", "'"}], "[", "r", "]"}], ",", 
       RowBox[{"\[Chi]", "[", "r", "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simplYLM", "[", "xx_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{"xx", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["YLM", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
      RowBox[{"YLM", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQXSUd+6TvzmvHM4u1n4Loc6KuKkaebxy/Sbfoguhk
7h0mlkBax0DMBkRXafbvBtHzMkT3g+icC5qHQfSdxxeOgOgolgvsVkDaK9qX
A0wzqnBZA+klc2LB9DVx+VAQvSeDMxxEn2K1mGwHpHUPSU0B0SG7GWaA6A3f
dcG0o0yStj2Qnh4SrweibeuNvkaD3Cdx5zeIFrv7Y1IykG6u5JkMohtFHVJT
gPSP6blpIHqPzyTfVJD7l/MEgegZwu1X04B0jfa0ayD6TOCz/D1A2s1/XgGI
lgmQEbzj88ZRpTBZCESvtTfbuTHrjaOngNFuEB1of9Onr/SNY5HEFV8QDQBj
oZCf
  "],
 CellLabel->"In[23]:=",ExpressionUUID->"8ad9bd83-f0a2-41ac-a07c-a57eed75c04a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subFourier", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"H1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"H2", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[ScriptCapitalH]2", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[ScriptK]", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[Eta]1", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"\[Delta]\[CapitalPhi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
        
        RowBox[{
         RowBox[{"\[Chi]", "[", "r", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Omega]", " ", "t"}]], 
         RowBox[{"YLM", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subFourierYLM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["YLM", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "\[Rule]", 
     RowBox[{"I", " ", "m", " ", 
      RowBox[{"YLM", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.796576555260754*^9, 3.796576559810376*^9}, {
   3.796576600127262*^9, 3.796576678159378*^9}, {3.796576708905141*^9, 
   3.796576723157323*^9}, {3.796576790788392*^9, 3.796576810458056*^9}, {
   3.796579951129311*^9, 3.796579962953732*^9}, {3.81972136220905*^9, 
   3.8197213658720512`*^9}, {3.819728292144003*^9, 3.819728305027012*^9}, 
   3.819728783491378*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"44949ec6-c237-47ee-a109-4f72192c034c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsection",
 CellChangeTimes->{{3.7965578287631817`*^9, 3.7965578298264112`*^9}, {
  3.7967457679490347`*^9, 
  3.796745768171384*^9}},ExpressionUUID->"cb6bb969-efdb-4fdd-ac76-\
4763e73874bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], " ", 
       RowBox[{"Scalar", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], " ", 
       RowBox[{"Scalar", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Theta]"], " ", 
       RowBox[{"Scalar", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Phi]"], " ", 
       RowBox[{"Scalar", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
     "}"}], "/.", 
    RowBox[{"Scalar", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPhi]bar", "[", "r", "]"}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]\[CapitalPhi]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819719348678656*^9, 3.819719357043141*^9}, {
  3.819719402692149*^9, 3.819719508497672*^9}, {3.819728362112668*^9, 
  3.81972839040093*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d0874178-9275-43c2-a935-b1296c8d7ac7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"box\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"covD", "[", 
        RowBox[{"Scalar", "[", 
         RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "]"}], ".", "gUU"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "/.", 
    RowBox[{"Scalar", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPhi]bar", "[", "r", "]"}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Delta]\[CapitalPhi]", "[", 
          RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
          "]"}]}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8215566072264357`*^9, 3.8215566135649137`*^9}, {
  3.821556671815275*^9, 3.821556728662004*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1087ac15-0c26-4f33-a3ed-993003521120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GaussBonnet4D", "=", 
   RowBox[{
    RowBox[{"multiDot", "[", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"RUddd", ",", "2", ",", "3", ",", "4"}], "]"}], ",", "Rdddd", 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"Tr", "[", 
      RowBox[{"Rdd", ".", "gUU", ".", "Rdd", ".", "gUU"}], "]"}]}], "+", 
    SuperscriptBox["R", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8153148388755198`*^9, 3.8153149265553503`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1be885c1-58c7-42ef-ba55-851cf3a2f662"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "Lagrangian", " ", 
     RowBox[{"(", "2.1", ")"}], " ", "with", " ", "\[Sigma]"}], "=", 
    OverscriptBox["\[Alpha]", "~"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lagrangian", "=", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"Det", "[", "gdd", "]"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["Mp", "2"], "2"], "R"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"D\[CapitalPhi]", ".", "gUU", ".", "D\[CapitalPhi]"}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["g3", 
           RowBox[{"Mp", " ", "\[Sigma]"}]], 
          SuperscriptBox["rs", "2"], "box\[CapitalPhi]", " ", 
          RowBox[{"(", 
           RowBox[{"D\[CapitalPhi]", ".", "gUU", ".", "D\[CapitalPhi]"}], 
           ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", "Mp", " ", 
          SuperscriptBox["rs", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalPhi]bar", "[", "r", "]"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"\[Delta]\[CapitalPhi]", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "]"}]}]}], ")"}], "GaussBonnet4D"}]}], ")"}]}], "//", 
      "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LagrLinear", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lagrangian", "//", "Normal"}], ")"}], ",", "\[Epsilon]"}], 
        "]"}], "//", "Normal"}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lagr2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lagrangian", "//", "Normal"}], ")"}], ",", 
         SuperscriptBox["\[Epsilon]", "2"]}], "]"}], "//", "Normal"}], "//", 
      "PowerExpand"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.796557845675724*^9, 3.796557848267981*^9}, {
   3.796558178027193*^9, 3.796558187434018*^9}, 3.7965593632779207`*^9, {
   3.796575060927112*^9, 3.7965750628777647`*^9}, 3.796576505270824*^9, {
   3.814212386676086*^9, 3.814212389105732*^9}, {3.8142124478480997`*^9, 
   3.814212472331933*^9}, {3.814212512178834*^9, 3.81421251894353*^9}, {
   3.814214226373179*^9, 3.814214235362171*^9}, {3.8142142750995073`*^9, 
   3.814214278329702*^9}, {3.815314955362957*^9, 3.815315024562915*^9}, {
   3.815315088895092*^9, 3.815315095205676*^9}, {3.819709500907392*^9, 
   3.8197095051626263`*^9}, {3.8197195505552177`*^9, 
   3.8197195616338377`*^9}, {3.8197195954604*^9, 3.819719608900119*^9}, {
   3.819719680652133*^9, 3.819719681002912*^9}, {3.819720872838127*^9, 
   3.8197208954181967`*^9}, {3.821556780169278*^9, 3.821556803913127*^9}, {
   3.8215570858644533`*^9, 3.821557089710063*^9}, {3.8220544831131163`*^9, 
   3.8220544900647573`*^9}, {3.822063018893222*^9, 3.82206302821119*^9}, {
   3.822063312162312*^9, 3.822063343325222*^9}, {3.822066394809626*^9, 
   3.822066396766446*^9}, {3.822066432476359*^9, 3.822066468605842*^9}, {
   3.822076382383231*^9, 3.822076402777862*^9}, {3.843626705371172*^9, 
   3.843626826433569*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c0171df4-6530-4b1b-8ac6-379f0de270c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Background", "Section",
 CellChangeTimes->{{3.8220405646268797`*^9, 
  3.822040567002118*^9}},ExpressionUUID->"d60aae41-5a5c-461b-b51c-\
38fd51d77f41"],

Cell["We derive here the background solution in Sec. 2.1.2", "Text",
 CellChangeTimes->{{3.843626856699402*^9, 
  3.84362687500462*^9}},ExpressionUUID->"c181c10d-3e80-45e3-8dfa-\
eb06a64a322c"],

Cell[CellGroupData[{

Cell["Tadpole equations", "Subsection",
 CellChangeTimes->{{3.8153154764359417`*^9, 
  3.815315492210698*^9}},ExpressionUUID->"113e8932-7c5b-4a5e-b246-\
c55d1a96319f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subQuasiSchwarzscild", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         FractionBox["rs", "r"], "+", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}]}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          SuperscriptBox["\[Sigma]", "4"]}], " ", 
         RowBox[{"\[ScriptCapitalA]2", "[", "r", "]"}]}], "*)"}], "]"}]}], 
     ",", 
     RowBox[{"B", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         FractionBox["rs", "r"], "+", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}]}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", " "}], "4"]}], 
         RowBox[{"\[ScriptCapitalB]2", "[", "r", "]"}]}], "*)"}], "]"}]}], 
     ",", 
     RowBox[{"\[ScriptCapitalC]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        SuperscriptBox["r", "2"]}], "]"}]}], ",", 
     RowBox[{"\[ScriptCapitalD]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"\[CapitalPhi]bar", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"Mp", "  ", "\[Sigma]", 
         RowBox[{"(", 
          RowBox[{"\[Phi]1", "[", "r", "]"}], 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"+", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"\[Phi]2", "[", "r", "]"}]}], "*)"}], ")"}]}]}], 
       "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819709754891347*^9, 3.8197098042700872`*^9}, {
   3.819709848394771*^9, 3.819709859452772*^9}, {3.819709893633647*^9, 
   3.819709913517359*^9}, {3.8197099647319727`*^9, 3.8197099701678047`*^9}, {
   3.8197100444852467`*^9, 3.8197101048607397`*^9}, {3.819710760868319*^9, 
   3.81971076596249*^9}, {3.819710933393559*^9, 3.8197109338787413`*^9}, {
   3.819711242202248*^9, 3.819711335677437*^9}, {3.819712962514737*^9, 
   3.8197129845927477`*^9}, {3.819713047946911*^9, 3.819713089926696*^9}, {
   3.819713121530002*^9, 3.8197131262184772`*^9}, {3.819713160541102*^9, 
   3.819713243731956*^9}, {3.819720931084846*^9, 3.819720942167844*^9}, {
   3.819720976490223*^9, 3.819720995702848*^9}, {3.819721039877338*^9, 
   3.8197210546725607`*^9}, {3.819721122800699*^9, 3.8197211633651733`*^9}, {
   3.821555718635913*^9, 3.821555735769526*^9}, 3.8215557690662947`*^9, {
   3.821555823903266*^9, 3.821555825686001*^9}, {3.821555862273142*^9, 
   3.821555868024804*^9}, {3.821555898378894*^9, 3.821555900250012*^9}, {
   3.821556169831463*^9, 3.821556187235814*^9}, {3.821556307031989*^9, 
   3.821556321373526*^9}, {3.821556888698058*^9, 3.821556907856612*^9}, {
   3.821556970851091*^9, 3.8215569720645*^9}, {3.821557128741372*^9, 
   3.821557152147358*^9}, {3.8215572004491673`*^9, 3.821557201943397*^9}, {
   3.821557307027823*^9, 3.82155732395357*^9}, {3.821557425156055*^9, 
   3.8215574329684267`*^9}, {3.821557615339472*^9, 3.8215576274945602`*^9}, {
   3.822054569760754*^9, 3.822054652647623*^9}, {3.822054715391193*^9, 
   3.822054737915822*^9}, {3.8220628696628103`*^9, 3.822062869868322*^9}, {
   3.8220629165475063`*^9, 3.822062926407906*^9}, {3.822063061558034*^9, 
   3.822063070882497*^9}, {3.8220633870378923`*^9, 3.8220633917292137`*^9}, {
   3.822066486400689*^9, 3.822066497514001*^9}, {3.822066546137714*^9, 
   3.8220665470864763`*^9}, {3.822068024763212*^9, 3.8220680620106897`*^9}, {
   3.822068107114244*^9, 3.822068113905251*^9}, {3.822068167568264*^9, 
   3.822068173345585*^9}, {3.82207642789779*^9, 3.822076483652557*^9}, {
   3.8220779904708233`*^9, 3.822077991532531*^9}, {3.822078056956278*^9, 
   3.82207810486138*^9}, {3.822078895839106*^9, 3.822078898918159*^9}, {
   3.822392739593053*^9, 3.8223927654627867`*^9}, {3.82239279594693*^9, 
   3.822392796082349*^9}, {3.82319490095988*^9, 3.823194917462863*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0ff18e0a-11ad-4699-9a27-27ac17a9bfa6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqback3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"A", "[", "r", "]"}]], " ", 
        SqrtBox[
         RowBox[{"B", "[", "r", "]"}]], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"VariationalD", "[", 
      RowBox[{"LagrLinear", ",", 
       RowBox[{"\[Delta]\[CapitalPhi]", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
      "]"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"tempEq\[Phi]1", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"eqback3", "/.", "subQuasiSchwarzscild"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"solve\[Phi]1p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"tempEq\[Phi]1", "//", "Normal"}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
              RowBox[{"\[Phi]1p", "[", "r", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Phi]1", "''"}], "[", "r", "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"\[Phi]1p", "'"}], "[", "r", "]"}]}]}], "}"}]}], ")"}],
          "\[Equal]", "0"}], ",", 
        RowBox[{"\[Phi]1p", "[", "r", "]"}], ",", "r"}], "]"}], "/.", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], "\[Rule]", "c\[Phi]"}]}], "//", "Simplify"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"sub\[Phi]1pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"tempEq\[Phi]1", "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8197197795615587`*^9, 3.819719804483657*^9}, {
   3.8197198348717203`*^9, 3.8197198376329*^9}, {3.819719922694933*^9, 
   3.819719942665226*^9}, {3.819719983213984*^9, 3.819719986606103*^9}, {
   3.819720048460017*^9, 3.81972005152582*^9}, 3.819720446729599*^9, {
   3.8197206865424633`*^9, 3.819720698452796*^9}, {3.819721185877043*^9, 
   3.8197211888682137`*^9}, {3.819721225182987*^9, 3.819721239295062*^9}, {
   3.819728656107901*^9, 3.819728658618383*^9}, 3.821555634664925*^9, {
   3.821555687878434*^9, 3.821555693763809*^9}, {3.82155577677316*^9, 
   3.8215558027669163`*^9}, {3.821555880175296*^9, 3.82155588257372*^9}, {
   3.822054640047811*^9, 3.8220546400950937`*^9}, {3.8220628352571087`*^9, 
   3.822062835399415*^9}, {3.8220780090203953`*^9, 3.822078011843738*^9}, {
   3.8220781153826857`*^9, 3.822078232649954*^9}, {3.8223917298020067`*^9, 
   3.822391763347137*^9}, 3.8223920012643557`*^9, {3.822392124023993*^9, 
   3.822392131811903*^9}, {3.822392182451416*^9, 3.822392186410858*^9}, {
   3.822392226901368*^9, 3.8223922281389027`*^9}, {3.822392522455097*^9, 
   3.8223925867236767`*^9}, {3.8223932858025503`*^9, 3.822393285937096*^9}, {
   3.8226809763311663`*^9, 3.822681016569644*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"fc6d0ee8-9e26-477e-b92b-656377099c70"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"A", "[", "r", "]"}], "2"], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"A", "[", "r", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"B", "[", "r", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
  FractionBox[
   RowBox[{"g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", "Mp", " ", "\[Sigma]", " ", 
    SuperscriptBox[
     RowBox[{"A", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"2", " ", "Mp", " ", "\[Sigma]", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"A", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
  RowBox[{
   SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}], "-", 
  FractionBox[
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.819719783716248*^9, 3.819719804857567*^9}, 
   3.819719838297818*^9, {3.819719923350952*^9, 3.819719944158704*^9}, {
   3.8197199836382437`*^9, 3.8197199868957357`*^9}, 3.819720051829513*^9, 
   3.8197204474684267`*^9, 3.819720698751402*^9, 3.819721189778824*^9, {
   3.819721231918399*^9, 3.819721239891218*^9}, 3.8197213805183477`*^9, 
   3.819728569769953*^9, {3.819728659557684*^9, 3.819728665988227*^9}, 
   3.819728796686466*^9, 3.821555636010352*^9, 3.821555695403573*^9, {
   3.821555755745966*^9, 3.821555831826346*^9}, {3.8215558731486692`*^9, 
   3.821555882991054*^9}, 3.821556088487588*^9, 3.8215563285301523`*^9, 
   3.821557182669222*^9, 3.821557214667482*^9, 3.821557639478487*^9, 
   3.821788702839809*^9, 3.822040685555538*^9, 3.822054642252713*^9, 
   3.82205474235154*^9, 3.822062835915613*^9, 3.822062873381248*^9, 
   3.822062931607724*^9, 3.822063034764352*^9, 3.822063074305264*^9, {
   3.822063322647194*^9, 3.822063351749381*^9}, 3.8220633961632767`*^9, {
   3.822066477083088*^9, 3.8220665036891212`*^9}, 3.8220665519504337`*^9, 
   3.822068034290627*^9, 3.822068181797469*^9, 3.8220765069422283`*^9, {
   3.8220781113819838`*^9, 3.822078116204492*^9}, {3.8220781676882544`*^9, 
   3.8220782329052553`*^9}, 3.822078959146928*^9, 3.8223917023311043`*^9, {
   3.8223917403415833`*^9, 3.822391764213696*^9}, 3.822392002897368*^9, {
   3.822392124450432*^9, 3.822392132233776*^9}, {3.822392183150523*^9, 
   3.82239218679738*^9}, 3.822392228731954*^9, {3.822392555205842*^9, 
   3.822392587090191*^9}, 3.822393296033216*^9, 3.822658107598608*^9, 
   3.8226682990714703`*^9, 3.822679144584908*^9, {3.8226809797113047`*^9, 
   3.8226810170702477`*^9}, 3.822681060811387*^9, 3.8226820490965147`*^9, 
   3.823107539149321*^9, 3.8231642650742826`*^9, 3.8231878784758167`*^9, 
   3.8231950103801622`*^9, 3.823198862094996*^9, 3.8232715261250963`*^9, 
   3.82379357502407*^9, {3.843626893733717*^9, 3.843626896224299*^9}, 
   3.843628657430314*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e30a9c2f-2bcf-43d1-a9c1-fa401099d96c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"Mp", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SuperscriptBox["rs", "4"]}], "+", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["rs", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["rs", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
          RowBox[{"2", " ", "g3", " ", 
           SuperscriptBox["rs", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"7", " ", "r", " ", "rs"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
     " ", "\[Sigma]"}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Sigma]", "]"}], "2"],
    SeriesData[$CellContext`\[Sigma], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Sigma], 
   0, {$CellContext`Mp $CellContext`r^(-5) ($CellContext`r - \
$CellContext`rs)^(-1) (
     12 $CellContext`rs^4 + $CellContext`g3 ((-4) $CellContext`r^4 \
$CellContext`rs^2 + 3 $CellContext`r^2 $CellContext`rs^4) 
      Derivative[
        1][$CellContext`\[Phi]1][$CellContext`r]^2 + $CellContext`r^5 \
($CellContext`r - $CellContext`rs) 
      Derivative[2][$CellContext`\[Phi]1][$CellContext`r] - $CellContext`r^3 
     Derivative[
      1][$CellContext`\[Phi]1][$CellContext`r] ($CellContext`r ((-2) \
$CellContext`r + $CellContext`rs) + 
      2 $CellContext`g3 $CellContext`rs^2 (4 $CellContext`r^2 - 
        7 $CellContext`r $CellContext`rs + 3 $CellContext`rs^2) 
       Derivative[2][$CellContext`\[Phi]1][$CellContext`r]))}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.819719783716248*^9, 3.819719804857567*^9}, 
   3.819719838297818*^9, {3.819719923350952*^9, 3.819719944158704*^9}, {
   3.8197199836382437`*^9, 3.8197199868957357`*^9}, 3.819720051829513*^9, 
   3.8197204474684267`*^9, 3.819720698751402*^9, 3.819721189778824*^9, {
   3.819721231918399*^9, 3.819721239891218*^9}, 3.8197213805183477`*^9, 
   3.819728569769953*^9, {3.819728659557684*^9, 3.819728665988227*^9}, 
   3.819728796686466*^9, 3.821555636010352*^9, 3.821555695403573*^9, {
   3.821555755745966*^9, 3.821555831826346*^9}, {3.8215558731486692`*^9, 
   3.821555882991054*^9}, 3.821556088487588*^9, 3.8215563285301523`*^9, 
   3.821557182669222*^9, 3.821557214667482*^9, 3.821557639478487*^9, 
   3.821788702839809*^9, 3.822040685555538*^9, 3.822054642252713*^9, 
   3.82205474235154*^9, 3.822062835915613*^9, 3.822062873381248*^9, 
   3.822062931607724*^9, 3.822063034764352*^9, 3.822063074305264*^9, {
   3.822063322647194*^9, 3.822063351749381*^9}, 3.8220633961632767`*^9, {
   3.822066477083088*^9, 3.8220665036891212`*^9}, 3.8220665519504337`*^9, 
   3.822068034290627*^9, 3.822068181797469*^9, 3.8220765069422283`*^9, {
   3.8220781113819838`*^9, 3.822078116204492*^9}, {3.8220781676882544`*^9, 
   3.8220782329052553`*^9}, 3.822078959146928*^9, 3.8223917023311043`*^9, {
   3.8223917403415833`*^9, 3.822391764213696*^9}, 3.822392002897368*^9, {
   3.822392124450432*^9, 3.822392132233776*^9}, {3.822392183150523*^9, 
   3.82239218679738*^9}, 3.822392228731954*^9, {3.822392555205842*^9, 
   3.822392587090191*^9}, 3.822393296033216*^9, 3.822658107598608*^9, 
   3.8226682990714703`*^9, 3.822679144584908*^9, {3.8226809797113047`*^9, 
   3.8226810170702477`*^9}, 3.822681060811387*^9, 3.8226820490965147`*^9, 
   3.823107539149321*^9, 3.8231642650742826`*^9, 3.8231878784758167`*^9, 
   3.8231950103801622`*^9, 3.823198862094996*^9, 3.8232715261250963`*^9, 
   3.82379357502407*^9, {3.843626893733717*^9, 3.843626896224299*^9}, 
   3.8436286575591393`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"31889c64-6b7c-4a20-a661-1153658aef8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1p", "[", "r", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "4"], "-", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", "rs"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"r", "-", "rs"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "7"], "-", 
          RowBox[{
           SuperscriptBox["r", "6"], " ", "rs"}], "+", 
          RowBox[{"16", " ", "c\[Phi]", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["rs", "4"]}], "-", 
          RowBox[{"12", " ", "c\[Phi]", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rs", "5"]}], "-", 
          RowBox[{"64", " ", "g3", " ", "r", " ", 
           SuperscriptBox["rs", "6"]}], "+", 
          RowBox[{"48", " ", "g3", " ", 
           SuperscriptBox["rs", "7"]}]}]]}]}], 
      RowBox[{
       RowBox[{"8", " ", "g3", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "2"]}], "-", 
       RowBox[{"14", " ", "g3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rs", "3"]}], "+", 
       RowBox[{"6", " ", "g3", " ", "r", " ", 
        SuperscriptBox["rs", "4"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1p", "[", "r", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "4"], "-", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", "rs"}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"r", "-", "rs"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "7"], "-", 
          RowBox[{
           SuperscriptBox["r", "6"], " ", "rs"}], "+", 
          RowBox[{"16", " ", "c\[Phi]", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["rs", "4"]}], "-", 
          RowBox[{"12", " ", "c\[Phi]", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["rs", "5"]}], "-", 
          RowBox[{"64", " ", "g3", " ", "r", " ", 
           SuperscriptBox["rs", "6"]}], "+", 
          RowBox[{"48", " ", "g3", " ", 
           SuperscriptBox["rs", "7"]}]}]]}]}], 
      RowBox[{
       RowBox[{"8", " ", "g3", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "2"]}], "-", 
       RowBox[{"14", " ", "g3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rs", "3"]}], "+", 
       RowBox[{"6", " ", "g3", " ", "r", " ", 
        SuperscriptBox["rs", "4"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.819719783716248*^9, 3.819719804857567*^9}, 
   3.819719838297818*^9, {3.819719923350952*^9, 3.819719944158704*^9}, {
   3.8197199836382437`*^9, 3.8197199868957357`*^9}, 3.819720051829513*^9, 
   3.8197204474684267`*^9, 3.819720698751402*^9, 3.819721189778824*^9, {
   3.819721231918399*^9, 3.819721239891218*^9}, 3.8197213805183477`*^9, 
   3.819728569769953*^9, {3.819728659557684*^9, 3.819728665988227*^9}, 
   3.819728796686466*^9, 3.821555636010352*^9, 3.821555695403573*^9, {
   3.821555755745966*^9, 3.821555831826346*^9}, {3.8215558731486692`*^9, 
   3.821555882991054*^9}, 3.821556088487588*^9, 3.8215563285301523`*^9, 
   3.821557182669222*^9, 3.821557214667482*^9, 3.821557639478487*^9, 
   3.821788702839809*^9, 3.822040685555538*^9, 3.822054642252713*^9, 
   3.82205474235154*^9, 3.822062835915613*^9, 3.822062873381248*^9, 
   3.822062931607724*^9, 3.822063034764352*^9, 3.822063074305264*^9, {
   3.822063322647194*^9, 3.822063351749381*^9}, 3.8220633961632767`*^9, {
   3.822066477083088*^9, 3.8220665036891212`*^9}, 3.8220665519504337`*^9, 
   3.822068034290627*^9, 3.822068181797469*^9, 3.8220765069422283`*^9, {
   3.8220781113819838`*^9, 3.822078116204492*^9}, {3.8220781676882544`*^9, 
   3.8220782329052553`*^9}, 3.822078959146928*^9, 3.8223917023311043`*^9, {
   3.8223917403415833`*^9, 3.822391764213696*^9}, 3.822392002897368*^9, {
   3.822392124450432*^9, 3.822392132233776*^9}, {3.822392183150523*^9, 
   3.82239218679738*^9}, 3.822392228731954*^9, {3.822392555205842*^9, 
   3.822392587090191*^9}, 3.822393296033216*^9, 3.822658107598608*^9, 
   3.8226682990714703`*^9, 3.822679144584908*^9, {3.8226809797113047`*^9, 
   3.8226810170702477`*^9}, 3.822681060811387*^9, 3.8226820490965147`*^9, 
   3.823107539149321*^9, 3.8231642650742826`*^9, 3.8231878784758167`*^9, 
   3.8231950103801622`*^9, 3.823198862094996*^9, 3.8232715261250963`*^9, 
   3.82379357502407*^9, {3.843626893733717*^9, 3.843626896224299*^9}, 
   3.843628658682624*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"1019b687-3e35-4c50-8eac-dd43bb5d2b97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      SuperscriptBox["rs", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{"g3", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["rs", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", "g3", " ", 
        SuperscriptBox["rs", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "r"}], "+", 
          RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.819719783716248*^9, 3.819719804857567*^9}, 
   3.819719838297818*^9, {3.819719923350952*^9, 3.819719944158704*^9}, {
   3.8197199836382437`*^9, 3.8197199868957357`*^9}, 3.819720051829513*^9, 
   3.8197204474684267`*^9, 3.819720698751402*^9, 3.819721189778824*^9, {
   3.819721231918399*^9, 3.819721239891218*^9}, 3.8197213805183477`*^9, 
   3.819728569769953*^9, {3.819728659557684*^9, 3.819728665988227*^9}, 
   3.819728796686466*^9, 3.821555636010352*^9, 3.821555695403573*^9, {
   3.821555755745966*^9, 3.821555831826346*^9}, {3.8215558731486692`*^9, 
   3.821555882991054*^9}, 3.821556088487588*^9, 3.8215563285301523`*^9, 
   3.821557182669222*^9, 3.821557214667482*^9, 3.821557639478487*^9, 
   3.821788702839809*^9, 3.822040685555538*^9, 3.822054642252713*^9, 
   3.82205474235154*^9, 3.822062835915613*^9, 3.822062873381248*^9, 
   3.822062931607724*^9, 3.822063034764352*^9, 3.822063074305264*^9, {
   3.822063322647194*^9, 3.822063351749381*^9}, 3.8220633961632767`*^9, {
   3.822066477083088*^9, 3.8220665036891212`*^9}, 3.8220665519504337`*^9, 
   3.822068034290627*^9, 3.822068181797469*^9, 3.8220765069422283`*^9, {
   3.8220781113819838`*^9, 3.822078116204492*^9}, {3.8220781676882544`*^9, 
   3.8220782329052553`*^9}, 3.822078959146928*^9, 3.8223917023311043`*^9, {
   3.8223917403415833`*^9, 3.822391764213696*^9}, 3.822392002897368*^9, {
   3.822392124450432*^9, 3.822392132233776*^9}, {3.822392183150523*^9, 
   3.82239218679738*^9}, 3.822392228731954*^9, {3.822392555205842*^9, 
   3.822392587090191*^9}, 3.822393296033216*^9, 3.822658107598608*^9, 
   3.8226682990714703`*^9, 3.822679144584908*^9, {3.8226809797113047`*^9, 
   3.8226810170702477`*^9}, 3.822681060811387*^9, 3.8226820490965147`*^9, 
   3.823107539149321*^9, 3.8231642650742826`*^9, 3.8231878784758167`*^9, 
   3.8231950103801622`*^9, 3.823198862094996*^9, 3.8232715261250963`*^9, 
   3.82379357502407*^9, {3.843626893733717*^9, 3.843626896224299*^9}, 
   3.843628658684929*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"62c902a5-2b14-43e7-b7ae-f80f0ce7dfe6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Only", " ", "one", " ", "of", " ", "the", " ", "two", " ", "solutions", 
    " ", "decays", " ", "at", " ", "\[Infinity]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]1p", "[", "r", "]"}], "/.", 
       RowBox[{"solve\[Phi]1p", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1p", "[", "r", "]"}], "/.", 
      RowBox[{"solve\[Phi]1p", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.822078240712237*^9, 3.8220783162658978`*^9}, {
  3.822079000304201*^9, 3.822079016511804*^9}, {3.8220791615869827`*^9, 
  3.8220791653529577`*^9}, {3.822680632667902*^9, 3.822680673953237*^9}, {
  3.8436269219537563`*^9, 3.8436269247052794`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"a55eaece-2a1f-477b-be77-94701dc87af8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"c\[Phi]", " ", "g3", " ", 
      SuperscriptBox["rs", "2"]}], 
     SuperscriptBox["r", "2"]]}], "-", 
   FractionBox[
    RowBox[{"c\[Phi]", " ", "g3", " ", 
     SuperscriptBox["rs", "3"]}], 
    SuperscriptBox["r", "3"]], "-", 
   FractionBox[
    RowBox[{"c\[Phi]", " ", "g3", " ", 
     SuperscriptBox["rs", "4"]}], 
    SuperscriptBox["r", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["rs", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"c\[Phi]", " ", "g3", " ", "rs"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["c\[Phi]", "2"], " ", 
        SuperscriptBox["g3", "3"], " ", 
        SuperscriptBox["rs", "2"]}]}], ")"}]}], 
    SuperscriptBox["r", "5"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"11", "/", "2"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 4, 11, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`c\[Phi] $CellContext`g3 $CellContext`rs^2, 
    0, -$CellContext`c\[Phi] $CellContext`g3 $CellContext`rs^3, 
    0, -$CellContext`c\[Phi] $CellContext`g3 $CellContext`rs^4, 
    0, $CellContext`rs^4 (
     4 - $CellContext`c\[Phi] $CellContext`g3 $CellContext`rs + 
     4 $CellContext`c\[Phi]^2 $CellContext`g3^3 $CellContext`rs^2)}, 4, 11, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.822078252415409*^9, 3.82207831730403*^9}, 
   3.822078967615945*^9, {3.822079000864702*^9, 3.822079016788233*^9}, {
   3.822079163009183*^9, 3.822079165821786*^9}, 3.822391770047557*^9, 
   3.822392004200604*^9, 3.822392233671814*^9, 3.822392644972704*^9, 
   3.822393316878214*^9, 3.8226581396683683`*^9, 3.822668319854834*^9, 
   3.822679146279853*^9, {3.822680633205903*^9, 3.822680674222481*^9}, {
   3.822680983117271*^9, 3.822681018159718*^9}, {3.8226810576192617`*^9, 
   3.822681061753071*^9}, 3.82268205056036*^9, 3.823107564087554*^9, 
   3.823164349444944*^9, 3.823187879928434*^9, 3.8231950446958637`*^9, 
   3.8231988635304337`*^9, 3.823271527521832*^9, 3.8237935764464083`*^9, 
   3.843626926863693*^9, 3.843628658952428*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6f1eb1ed-2ab7-4468-a391-3b76e35cacf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["r", 
    RowBox[{"4", " ", "g3", " ", 
     SuperscriptBox["rs", "2"]}]], "+", 
   FractionBox["3", 
    RowBox[{"16", " ", "g3", " ", "rs"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[1, 4] $CellContext`g3^(-1) $CellContext`rs^(-2), 0, 
    Rational[3, 16] $CellContext`g3^(-1)/$CellContext`rs}, -2, 2, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.822078252415409*^9, 3.82207831730403*^9}, 
   3.822078967615945*^9, {3.822079000864702*^9, 3.822079016788233*^9}, {
   3.822079163009183*^9, 3.822079165821786*^9}, 3.822391770047557*^9, 
   3.822392004200604*^9, 3.822392233671814*^9, 3.822392644972704*^9, 
   3.822393316878214*^9, 3.8226581396683683`*^9, 3.822668319854834*^9, 
   3.822679146279853*^9, {3.822680633205903*^9, 3.822680674222481*^9}, {
   3.822680983117271*^9, 3.822681018159718*^9}, {3.8226810576192617`*^9, 
   3.822681061753071*^9}, 3.82268205056036*^9, 3.823107564087554*^9, 
   3.823164349444944*^9, 3.823187879928434*^9, 3.8231950446958637`*^9, 
   3.8231988635304337`*^9, 3.823271527521832*^9, 3.8237935764464083`*^9, 
   3.843626926863693*^9, 3.8436286590326777`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"2a623e64-4f0d-4cee-9887-2a4e9fafd671"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "integration", " ", "constant", " ", "c\[Phi]", " ", "is", 
     " ", "fixed", " ", "by", " ", "requiring", " ", "that", " ", 
     RowBox[{"\[Phi]1p", "[", "r", "]"}], " ", "is", " ", "finite", " ", "at",
      " ", "r"}], "=", "rs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1p", "[", "r", "]"}], "/.", 
      RowBox[{"solve\[Phi]1p", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rs", ",", "0"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.822681723517556*^9, 3.822681837572318*^9}, {
   3.823107676366291*^9, 3.823107709155196*^9}, {3.823107757772442*^9, 
   3.823107757938478*^9}, {3.823107866432931*^9, 3.823107866663197*^9}, {
   3.843626972121049*^9, 3.843626984758711*^9}, 
   3.844234602269713*^9},ExpressionUUID->"805251b2-bb4f-491d-b4a7-\
4f2cd2f66923"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      RowBox[{"g3", " ", 
       SuperscriptBox["rs", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"c\[Phi]", " ", "g3", " ", "rs"}]}], ")"}]}]], 
     RowBox[{"g3", " ", 
      SuperscriptBox["rs", "4"], " ", 
      SqrtBox[
       RowBox[{"r", "-", "rs"}]]}]]}], "+", 
   FractionBox["1", 
    RowBox[{"2", " ", "g3", " ", "rs"}]], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      RowBox[{"r", "-", "rs"}], "]"}]],
    SeriesData[$CellContext`r, $CellContext`rs, {}, -1, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, $CellContext`rs, {-$CellContext`g3^(-1) \
$CellContext`rs^(-4) ($CellContext`g3 $CellContext`rs^7 (-4 + $CellContext`c\
\[Phi] $CellContext`g3 $CellContext`rs))^Rational[1, 2], 
    Rational[1, 2] $CellContext`g3^(-1)/$CellContext`rs}, -1, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.82268179371528*^9, {3.82268183281678*^9, 3.822681837857126*^9}, 
   3.822682058881688*^9, 3.823107594372517*^9, {3.823107677768449*^9, 
   3.823107709443277*^9}, {3.823107752598036*^9, 3.823107758369211*^9}, 
   3.8231078672795143`*^9, 3.823108014597534*^9, 3.823164373851699*^9, 
   3.823187880047885*^9, 3.8231950464541903`*^9, 3.823198865487191*^9, 
   3.8232715276324873`*^9, 3.823793576568108*^9, 3.843626986998464*^9, 
   3.843628659134313*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"700b1478-bbcd-43e6-9f92-1f5c78943410"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"This", " ", 
    RowBox[{"fixes", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"g3", " ", 
        SuperscriptBox["rs", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"c\[Phi]", " ", "g3", " ", "rs"}]}], ")"}]}]], 
      RowBox[{"g3", " ", 
       SuperscriptBox["rs", "4"], " ", 
       SqrtBox[
        RowBox[{"r", "-", "rs"}]]}]], "\[Equal]", "0"}], ",", "c\[Phi]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.822681806519353*^9, 3.822681848593453*^9}, 
   3.823164407272889*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"f76454f2-a628-4a77-80f1-a3ed63bd0d09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"c\[Phi]", "\[Rule]", 
    FractionBox["4", 
     RowBox[{"g3", " ", "rs"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8226818495761347`*^9, 3.822682061645504*^9, 3.8231076046435757`*^9, 
   3.823108015915938*^9, {3.823164378760144*^9, 3.8231644079054813`*^9}, 
   3.823187880094993*^9, 3.823195047144395*^9, 3.82319886615812*^9, 
   3.823271527665018*^9, 3.8237935766166*^9, 3.843626988790832*^9, 
   3.843628659230839*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"47be332b-16d8-49e1-8069-0bfa21341080"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c\[Phi]", "=", 
  FractionBox["4", 
   RowBox[{"g3", " ", "rs"}]]}]], "Input",
 CellChangeTimes->{{3.822681874673749*^9, 3.822681875273567*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"88ee7ead-d442-4de3-8fd5-e7913e759993"],

Cell[BoxData[
 FractionBox["4", 
  RowBox[{"g3", " ", "rs"}]]], "Output",
 CellChangeTimes->{3.8226818779384212`*^9, 3.822682063988954*^9, 
  3.823107607801097*^9, 3.823108016654455*^9, 3.8231644106270533`*^9, 
  3.823187880101918*^9, 3.82319504784472*^9, 3.823198867378167*^9, 
  3.823271527672572*^9, 3.823793576623313*^9, 3.843626990839826*^9, 
  3.843628659237854*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"4101f53f-fbd0-401e-b5fc-255bde11550b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1p", "[", "r", "]"}], "/.", 
      RowBox[{"solve\[Phi]1p", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rs", ",", "0"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.822682074677044*^9, 3.8226820787007227`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"3f64c7cb-7674-49f0-ac1a-20984fc7b5ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"48", " ", "g3"}]}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"g3", " ", "rs"}], ")"}]}]]}], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      RowBox[{"r", "-", "rs"}], "]"}]],
    SeriesData[$CellContext`r, $CellContext`rs, {}, 0, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, $CellContext`rs, {
   Rational[-1, 2] $CellContext`g3^(-1) (-1 + (1 + 48 $CellContext`g3)^
      Rational[1, 2])/$CellContext`rs}, 0, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.822682069911274*^9, 3.8226820790190983`*^9}, 
   3.823107612907134*^9, 3.8231080176401777`*^9, 3.823164415615937*^9, 
   3.823187880657752*^9, 3.8231950499944553`*^9, 3.823198868596778*^9, 
   3.823271528208179*^9, 3.823793577163856*^9, 3.8436269942502003`*^9, 
   3.843628659799963*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"6bd6d686-c132-4292-8766-34f1278388eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sub\[Phi]1p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]1", "'"}], "[", "r", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Phi]1p", "[", "r", "]"}], "/.", 
         RowBox[{"solve\[Phi]1p", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "}"}], "//", 
     "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.822391810288323*^9, 3.822391824096137*^9}, {
  3.82239208972851*^9, 3.8223921064147463`*^9}, {3.822681884210128*^9, 
  3.822681885394896*^9}, {3.8231080384480247`*^9, 3.823108044624011*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4f91d66e-b7f9-4841-aa5a-f4a3fd5c0418"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Phi]1", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "3"], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "6"], "+", 
       RowBox[{"64", " ", "g3", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "3"]}], "+", 
       RowBox[{"16", " ", "g3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rs", "4"]}], "+", 
       RowBox[{"16", " ", "g3", " ", "r", " ", 
        SuperscriptBox["rs", "5"]}], "-", 
       RowBox[{"48", " ", "g3", " ", 
        SuperscriptBox["rs", "6"]}]}]]}], 
    RowBox[{
     RowBox[{"8", " ", "g3", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["rs", "2"]}], "-", 
     RowBox[{"6", " ", "g3", " ", "r", " ", 
      SuperscriptBox["rs", "3"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.822391824561471*^9, 3.82239183129086*^9}, 
   3.822392005933696*^9, {3.822392098632433*^9, 3.822392107372121*^9}, 
   3.822392241151518*^9, 3.822393327987156*^9, 3.822658172305655*^9, 
   3.8226683215627613`*^9, 3.822679146479436*^9, 3.822681103684466*^9, {
   3.822681881664707*^9, 3.822681885697123*^9}, 3.8226820921594763`*^9, {
   3.823108033386539*^9, 3.823108044887476*^9}, 3.823164791000222*^9, 
   3.8231878807273808`*^9, 3.8231950514305983`*^9, 3.8231988687381353`*^9, 
   3.823271528276825*^9, 3.823793577232098*^9, 3.843627000157093*^9, 
   3.843628659953643*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"63bc45e7-6c77-46c0-b8c0-3e6363f6ee42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqback1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"], " ", 
          RowBox[{"B", "[", "r", "]"}]}], 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"B", "[", "r", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], 
        SqrtBox[
         RowBox[{"A", "[", "r", "]"}]], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"VariationalD", "[", 
      RowBox[{"LagrLinear", ",", 
       RowBox[{"H0", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
      "]"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"eqback1", "/.", "subQuasiSchwarzscild"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"sub\[ScriptCapitalB]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"%", "//", "Normal"}], ")"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.815315146802411*^9, 3.815315150837524*^9}, {
  3.81531518198075*^9, 3.815315209425839*^9}, {3.815315440340912*^9, 
  3.8153154439946117`*^9}, {3.8197210046661263`*^9, 3.8197210304913588`*^9}, {
  3.821555544100075*^9, 3.821555607628377*^9}, {3.8215560958473063`*^9, 
  3.821556104340951*^9}, {3.821556981862636*^9, 3.821556988637127*^9}, {
  3.821557163684544*^9, 3.821557175144044*^9}, {3.822054632609399*^9, 
  3.822054632671397*^9}, {3.822068066048277*^9, 3.822068066094776*^9}, {
  3.8220764890928087`*^9, 3.822076494274441*^9}, {3.822076958745426*^9, 
  3.822076972255052*^9}, {3.82239201263162*^9, 3.822392015679006*^9}, {
  3.822392269671136*^9, 3.822392356825753*^9}, {3.822392429756792*^9, 
  3.822392474809845*^9}, {3.822393347623309*^9, 3.822393348349532*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d4b05acd-fa60-4963-9978-906dbbc8e866"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["Mp", "2"], 
    RowBox[{
     RowBox[{"B", "[", "r", "]"}], " ", 
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Mp", "2"], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Mp", "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   RowBox[{"Mp", " ", "\[Sigma]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Mp", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
  FractionBox[
   RowBox[{"8", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{{3.8153151476964827`*^9, 3.815315151079413*^9}, {
   3.8153151856500587`*^9, 3.815315209665122*^9}, 3.815315454490061*^9, 
   3.815318235962245*^9, 3.815490541898314*^9, 3.8157326178115597`*^9, 
   3.81608146408854*^9, 3.819709691628201*^9, 3.819719752559507*^9, {
   3.819721014010147*^9, 3.819721055882349*^9}, {3.819721125456069*^9, 
   3.819721165430481*^9}, 3.819721378087283*^9, 3.819728554671401*^9, 
   3.8197287965865*^9, {3.821555514346079*^9, 3.821555546708956*^9}, {
   3.821555583437335*^9, 3.821555608011236*^9}, 3.821555750963333*^9, {
   3.821556085849886*^9, 3.821556104848448*^9}, 3.821556192736627*^9, 
   3.8215563237295628`*^9, {3.821556872034803*^9, 3.8215569125649157`*^9}, {
   3.821556974390698*^9, 3.82155698912668*^9}, {3.821557154830638*^9, 
   3.82155720473557*^9}, {3.821557309451934*^9, 3.821557325716813*^9}, 
   3.821557436603093*^9, 3.821557631937667*^9, 3.821788700011541*^9, 
   3.822040683006937*^9, {3.822054629513727*^9, 3.8220546547176847`*^9}, {
   3.8220547061952143`*^9, 3.822054739715713*^9}, 3.822068032825645*^9, {
   3.822068063492861*^9, 3.822068066442236*^9}, 3.822068119759798*^9, 
   3.822068175742054*^9, {3.822076486773237*^9, 3.822076494718047*^9}, {
   3.822076961235703*^9, 3.822076972599799*^9}, {3.822392008429101*^9, 
   3.822392016086072*^9}, {3.822392267169787*^9, 3.8223923572551622`*^9}, 
   3.822392430665699*^9, {3.822392470620496*^9, 3.8223924750916977`*^9}, {
   3.822393339609207*^9, 3.822393348750519*^9}, 3.822658181497401*^9, 
   3.8226683237266083`*^9, 3.822679147984301*^9, 3.8226811045722513`*^9, 
   3.8226820958184767`*^9, 3.823108164778903*^9, 3.82316490813346*^9, 
   3.8231878822328987`*^9, 3.823195053509345*^9, 3.823198871655779*^9, 
   3.823271529687791*^9, 3.8237935786416283`*^9, 3.843627002872417*^9, 
   3.843628661431465*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"05ce4037-0e45-4c51-b9c0-09c80dc76118"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["Mp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox["rs", "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["rs", "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", "rs", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", "g3", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
       RowBox[{"2", " ", "g3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rs", "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["rs", "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox["rs", "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "g3", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["rs", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", "g3", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["rs", "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "g3", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Sigma]", "]"}], "3"],
    SeriesData[$CellContext`\[Sigma], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Sigma], 0, {
   Rational[1, 
      2] $CellContext`Mp^2 $CellContext`r^(-4) ($CellContext`r - \
$CellContext`rs)^(-1) (
     2 $CellContext`r^3 $CellContext`\[ScriptCapitalB][$CellContext`r] + 
     2 $CellContext`r^4 
      Derivative[1][$CellContext`\[ScriptCapitalB]][$CellContext`r] - 
     16 $CellContext`r $CellContext`rs^3 
     Derivative[1][$CellContext`\[Phi]1][$CellContext`r] + 
     24 $CellContext`rs^4 
      Derivative[1][$CellContext`\[Phi]1][$CellContext`r] + $CellContext`r^5 
      Derivative[
        1][$CellContext`\[Phi]1][$CellContext`r]^2 - $CellContext`r^4 \
$CellContext`rs Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^2 + 
     2 $CellContext`g3 $CellContext`r^3 $CellContext`rs^3 
      Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^3 - 
     2 $CellContext`g3 $CellContext`r^2 $CellContext`rs^4 
     Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^3 + 
     16 $CellContext`r^2 $CellContext`rs^3 
      Derivative[2][$CellContext`\[Phi]1][$CellContext`r] - 
     16 $CellContext`r $CellContext`rs^4 
     Derivative[2][$CellContext`\[Phi]1][$CellContext`r] + 
     4 $CellContext`g3 $CellContext`r^5 $CellContext`rs^2 
      Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^2 
      Derivative[2][$CellContext`\[Phi]1][$CellContext`r] - 
     8 $CellContext`g3 $CellContext`r^4 $CellContext`rs^3 
     Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^2 
     Derivative[2][$CellContext`\[Phi]1][$CellContext`r] + 
     4 $CellContext`g3 $CellContext`r^3 $CellContext`rs^4 
      Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^2 
      Derivative[2][$CellContext`\[Phi]1][$CellContext`r])}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8153151476964827`*^9, 3.815315151079413*^9}, {
   3.8153151856500587`*^9, 3.815315209665122*^9}, 3.815315454490061*^9, 
   3.815318235962245*^9, 3.815490541898314*^9, 3.8157326178115597`*^9, 
   3.81608146408854*^9, 3.819709691628201*^9, 3.819719752559507*^9, {
   3.819721014010147*^9, 3.819721055882349*^9}, {3.819721125456069*^9, 
   3.819721165430481*^9}, 3.819721378087283*^9, 3.819728554671401*^9, 
   3.8197287965865*^9, {3.821555514346079*^9, 3.821555546708956*^9}, {
   3.821555583437335*^9, 3.821555608011236*^9}, 3.821555750963333*^9, {
   3.821556085849886*^9, 3.821556104848448*^9}, 3.821556192736627*^9, 
   3.8215563237295628`*^9, {3.821556872034803*^9, 3.8215569125649157`*^9}, {
   3.821556974390698*^9, 3.82155698912668*^9}, {3.821557154830638*^9, 
   3.82155720473557*^9}, {3.821557309451934*^9, 3.821557325716813*^9}, 
   3.821557436603093*^9, 3.821557631937667*^9, 3.821788700011541*^9, 
   3.822040683006937*^9, {3.822054629513727*^9, 3.8220546547176847`*^9}, {
   3.8220547061952143`*^9, 3.822054739715713*^9}, 3.822068032825645*^9, {
   3.822068063492861*^9, 3.822068066442236*^9}, 3.822068119759798*^9, 
   3.822068175742054*^9, {3.822076486773237*^9, 3.822076494718047*^9}, {
   3.822076961235703*^9, 3.822076972599799*^9}, {3.822392008429101*^9, 
   3.822392016086072*^9}, {3.822392267169787*^9, 3.8223923572551622`*^9}, 
   3.822392430665699*^9, {3.822392470620496*^9, 3.8223924750916977`*^9}, {
   3.822393339609207*^9, 3.822393348750519*^9}, 3.822658181497401*^9, 
   3.8226683237266083`*^9, 3.822679147984301*^9, 3.8226811045722513`*^9, 
   3.8226820958184767`*^9, 3.823108164778903*^9, 3.82316490813346*^9, 
   3.8231878822328987`*^9, 3.823195053509345*^9, 3.823198871655779*^9, 
   3.823271529687791*^9, 3.8237935786416283`*^9, 3.843627002872417*^9, 
   3.843628661492638*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"13199c26-23c7-47dc-b1ab-4a3af934b0af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r"}], "-", 
        RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
      SuperscriptBox["rs", "3"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{"2", " ", "g3", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["rs", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
     RowBox[{"16", " ", "r", " ", 
      SuperscriptBox["rs", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"4", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], " ", 
         SuperscriptBox["rs", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8153151476964827`*^9, 3.815315151079413*^9}, {
   3.8153151856500587`*^9, 3.815315209665122*^9}, 3.815315454490061*^9, 
   3.815318235962245*^9, 3.815490541898314*^9, 3.8157326178115597`*^9, 
   3.81608146408854*^9, 3.819709691628201*^9, 3.819719752559507*^9, {
   3.819721014010147*^9, 3.819721055882349*^9}, {3.819721125456069*^9, 
   3.819721165430481*^9}, 3.819721378087283*^9, 3.819728554671401*^9, 
   3.8197287965865*^9, {3.821555514346079*^9, 3.821555546708956*^9}, {
   3.821555583437335*^9, 3.821555608011236*^9}, 3.821555750963333*^9, {
   3.821556085849886*^9, 3.821556104848448*^9}, 3.821556192736627*^9, 
   3.8215563237295628`*^9, {3.821556872034803*^9, 3.8215569125649157`*^9}, {
   3.821556974390698*^9, 3.82155698912668*^9}, {3.821557154830638*^9, 
   3.82155720473557*^9}, {3.821557309451934*^9, 3.821557325716813*^9}, 
   3.821557436603093*^9, 3.821557631937667*^9, 3.821788700011541*^9, 
   3.822040683006937*^9, {3.822054629513727*^9, 3.8220546547176847`*^9}, {
   3.8220547061952143`*^9, 3.822054739715713*^9}, 3.822068032825645*^9, {
   3.822068063492861*^9, 3.822068066442236*^9}, 3.822068119759798*^9, 
   3.822068175742054*^9, {3.822076486773237*^9, 3.822076494718047*^9}, {
   3.822076961235703*^9, 3.822076972599799*^9}, {3.822392008429101*^9, 
   3.822392016086072*^9}, {3.822392267169787*^9, 3.8223923572551622`*^9}, 
   3.822392430665699*^9, {3.822392470620496*^9, 3.8223924750916977`*^9}, {
   3.822393339609207*^9, 3.822393348750519*^9}, 3.822658181497401*^9, 
   3.8226683237266083`*^9, 3.822679147984301*^9, 3.8226811045722513`*^9, 
   3.8226820958184767`*^9, 3.823108164778903*^9, 3.82316490813346*^9, 
   3.8231878822328987`*^9, 3.823195053509345*^9, 3.823198871655779*^9, 
   3.823271529687791*^9, 3.8237935786416283`*^9, 3.843627002872417*^9, 
   3.843628661550022*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c0e9308c-9ed0-4f1c-af46-e0496fe86101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqback2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         RowBox[{"A", "[", "r", "]"}]], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"VariationalD", "[", 
      RowBox[{"LagrLinear", ",", 
       RowBox[{"H2", "[", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
      "]"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"eqback2", "/.", "subQuasiSchwarzscild"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"sub\[ScriptCapitalA]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"%", "//", "Normal"}], ")"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.815315299424254*^9, 3.8153153128770647`*^9}, {
   3.8153154481048803`*^9, 3.815315449794177*^9}, {3.8197211469514103`*^9, 
   3.819721149445138*^9}, 3.821555624064085*^9, {3.8215562031557827`*^9, 
   3.821556217144075*^9}, {3.8220546362232103`*^9, 3.822054636711097*^9}, {
   3.822054672153573*^9, 3.822054688839406*^9}, {3.822068130043354*^9, 
   3.82206813009665*^9}, {3.822393366149189*^9, 3.8223933887149467`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f7330838-45a5-4725-b0a6-3269c5a5dd35"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["Mp", "2"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"B", "[", "r", "]"}], "2"], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Mp", "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "r", "]"}], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["Mp", "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Mp", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"], 
   RowBox[{"2", " ", 
    RowBox[{"B", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   RowBox[{"Mp", " ", "\[Sigma]", " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.815315300598261*^9, 3.81531531326539*^9}, 
   3.8153154552098713`*^9, 3.815318237788863*^9, 3.8154905423152246`*^9, 
   3.8157326182450113`*^9, 3.816081464524736*^9, 3.819709692162979*^9, 
   3.819719755200658*^9, {3.819721150167487*^9, 3.819721166046876*^9}, 
   3.819721378749321*^9, 3.8197285597938843`*^9, 3.8197287966374493`*^9, 
   3.821555624931426*^9, 3.821555754481669*^9, 3.821556087768755*^9, {
   3.8215562048873777`*^9, 3.8215562176122*^9}, 3.8215563248188753`*^9, 
   3.821556997055106*^9, {3.8215571569205217`*^9, 3.821557205448704*^9}, 
   3.8215574415583897`*^9, 3.8215576333309307`*^9, 3.821788700881639*^9, 
   3.822040683874652*^9, {3.822054637774337*^9, 3.8220546891285267`*^9}, {
   3.822054722202961*^9, 3.8220547405380297`*^9}, 3.82206803417152*^9, {
   3.822068128710424*^9, 3.822068130502533*^9}, 3.8220681802603817`*^9, 
   3.822076499682578*^9, {3.822393368074657*^9, 3.8223933893736477`*^9}, 
   3.822658237811644*^9, 3.8226683248136272`*^9, 3.822679149144589*^9, 
   3.822681105838348*^9, 3.822682098531968*^9, 3.823108166841865*^9, 
   3.8231649127830276`*^9, 3.823187883287273*^9, 3.82319505458461*^9, 
   3.823198872761491*^9, 3.823271530724839*^9, 3.823793579702256*^9, 
   3.843627004842307*^9, 3.8436286621687193`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"f0079a52-43dd-47bd-8a4d-09436b911120"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["Mp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", "rs", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{
            SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r"}], "-", 
                RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
              SuperscriptBox["rs", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", "rs"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", "g3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["rs", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Sigma]", "]"}], "3"],
    SeriesData[$CellContext`\[Sigma], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Sigma], 0, {
   Rational[1, 
      2] $CellContext`Mp^2 $CellContext`r^(-3) ($CellContext`r - \
$CellContext`rs)^(-3) (
     2 $CellContext`r^3 $CellContext`rs \
$CellContext`\[ScriptCapitalA][$CellContext`r] - 
     2 $CellContext`r^4 $CellContext`\[ScriptCapitalB][$CellContext`r] + \
($CellContext`r - $CellContext`rs) ((-2) $CellContext`r^4 
        Derivative[1][$CellContext`\[ScriptCapitalA]][$CellContext`r] + 
       Derivative[1][$CellContext`\[Phi]1][$CellContext`r] (
         8 (2 $CellContext`r - 
           3 $CellContext`rs) $CellContext`rs^3 + $CellContext`r^4 \
($CellContext`r - $CellContext`rs) 
          Derivative[1][$CellContext`\[Phi]1][$CellContext`r] - 
         2 $CellContext`g3 $CellContext`r^2 $CellContext`rs^2 (
          4 $CellContext`r^2 - 7 $CellContext`r $CellContext`rs + 
          3 $CellContext`rs^2) 
         Derivative[1][$CellContext`\[Phi]1][$CellContext`r]^2)))}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.815315300598261*^9, 3.81531531326539*^9}, 
   3.8153154552098713`*^9, 3.815318237788863*^9, 3.8154905423152246`*^9, 
   3.8157326182450113`*^9, 3.816081464524736*^9, 3.819709692162979*^9, 
   3.819719755200658*^9, {3.819721150167487*^9, 3.819721166046876*^9}, 
   3.819721378749321*^9, 3.8197285597938843`*^9, 3.8197287966374493`*^9, 
   3.821555624931426*^9, 3.821555754481669*^9, 3.821556087768755*^9, {
   3.8215562048873777`*^9, 3.8215562176122*^9}, 3.8215563248188753`*^9, 
   3.821556997055106*^9, {3.8215571569205217`*^9, 3.821557205448704*^9}, 
   3.8215574415583897`*^9, 3.8215576333309307`*^9, 3.821788700881639*^9, 
   3.822040683874652*^9, {3.822054637774337*^9, 3.8220546891285267`*^9}, {
   3.822054722202961*^9, 3.8220547405380297`*^9}, 3.82206803417152*^9, {
   3.822068128710424*^9, 3.822068130502533*^9}, 3.8220681802603817`*^9, 
   3.822076499682578*^9, {3.822393368074657*^9, 3.8223933893736477`*^9}, 
   3.822658237811644*^9, 3.8226683248136272`*^9, 3.822679149144589*^9, 
   3.822681105838348*^9, 3.822682098531968*^9, 3.823108166841865*^9, 
   3.8231649127830276`*^9, 3.823187883287273*^9, 3.82319505458461*^9, 
   3.823198872761491*^9, 3.823271530724839*^9, 3.823793579702256*^9, 
   3.843627004842307*^9, 3.843628662274003*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"c9c98be5-6ce9-4dd8-939c-c365ed04147b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox[
     RowBox[{"rs", " ", 
      RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "-", 
      RowBox[{"r", " ", "rs"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], 
     RowBox[{"r", "-", "rs"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r"}], "-", 
        RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
      SuperscriptBox["rs", "3"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     SuperscriptBox["r", "4"]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"g3", " ", 
      SuperscriptBox["rs", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"7", " ", "r", " ", "rs"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "3"]}], 
     SuperscriptBox["r", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.815315300598261*^9, 3.81531531326539*^9}, 
   3.8153154552098713`*^9, 3.815318237788863*^9, 3.8154905423152246`*^9, 
   3.8157326182450113`*^9, 3.816081464524736*^9, 3.819709692162979*^9, 
   3.819719755200658*^9, {3.819721150167487*^9, 3.819721166046876*^9}, 
   3.819721378749321*^9, 3.8197285597938843`*^9, 3.8197287966374493`*^9, 
   3.821555624931426*^9, 3.821555754481669*^9, 3.821556087768755*^9, {
   3.8215562048873777`*^9, 3.8215562176122*^9}, 3.8215563248188753`*^9, 
   3.821556997055106*^9, {3.8215571569205217`*^9, 3.821557205448704*^9}, 
   3.8215574415583897`*^9, 3.8215576333309307`*^9, 3.821788700881639*^9, 
   3.822040683874652*^9, {3.822054637774337*^9, 3.8220546891285267`*^9}, {
   3.822054722202961*^9, 3.8220547405380297`*^9}, 3.82206803417152*^9, {
   3.822068128710424*^9, 3.822068130502533*^9}, 3.8220681802603817`*^9, 
   3.822076499682578*^9, {3.822393368074657*^9, 3.8223933893736477`*^9}, 
   3.822658237811644*^9, 3.8226683248136272`*^9, 3.822679149144589*^9, 
   3.822681105838348*^9, 3.822682098531968*^9, 3.823108166841865*^9, 
   3.8231649127830276`*^9, 3.823187883287273*^9, 3.82319505458461*^9, 
   3.823198872761491*^9, 3.823271530724839*^9, 3.823793579702256*^9, 
   3.843627004842307*^9, 3.843628662336727*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"808e1ee2-aeb5-4a62-ba24-aa40ab405141"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VariationalD", "[", 
    RowBox[{"LagrLinear", ",", 
     RowBox[{"H1", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "//", "FullSimplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VariationalD", "[", 
    RowBox[{"LagrLinear", ",", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "//", "FullSimplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VariationalD", "[", 
    RowBox[{"LagrLinear", ",", 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "//", "FullSimplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VariationalD", "[", 
    RowBox[{"LagrLinear", ",", 
     RowBox[{"k", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "//", "FullSimplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VariationalD", "[", 
    RowBox[{"LagrLinear", ",", 
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "//", "FullSimplify"}], "//", "Expand"}]}], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"4ee3c951-bc83-4f5d-930c-a634e23c6883"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.822676822682075*^9, 3.822679149451023*^9, 
  3.822681106952166*^9, 3.822682100695414*^9, 3.823108167688431*^9, 
  3.823164913289123*^9, 3.823187883485983*^9, 3.823195054861186*^9, 
  3.8231988739437237`*^9, 3.823271530916122*^9, 3.823793579906783*^9, 
  3.843627007661998*^9, 3.8436286623986063`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0ae2358a-155a-4e9f-ab26-5dce6b7797a3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.822676822682075*^9, 3.822679149451023*^9, 
  3.822681106952166*^9, 3.822682100695414*^9, 3.823108167688431*^9, 
  3.823164913289123*^9, 3.823187883485983*^9, 3.823195054861186*^9, 
  3.8231988739437237`*^9, 3.823271530916122*^9, 3.823793579906783*^9, 
  3.843627007661998*^9, 3.8436286626775007`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"946a0cf8-15f6-4bc2-9b88-26c2bdceda66"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.822676822682075*^9, 3.822679149451023*^9, 
  3.822681106952166*^9, 3.822682100695414*^9, 3.823108167688431*^9, 
  3.823164913289123*^9, 3.823187883485983*^9, 3.823195054861186*^9, 
  3.8231988739437237`*^9, 3.823271530916122*^9, 3.823793579906783*^9, 
  3.843627007661998*^9, 3.843628662679183*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"abdb4f85-4be3-4c3f-92bd-a3404df52043"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.822676822682075*^9, 3.822679149451023*^9, 
  3.822681106952166*^9, 3.822682100695414*^9, 3.823108167688431*^9, 
  3.823164913289123*^9, 3.823187883485983*^9, 3.823195054861186*^9, 
  3.8231988739437237`*^9, 3.823271530916122*^9, 3.823793579906783*^9, 
  3.843627007661998*^9, 3.843628662680524*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5df84cee-ffdc-4c1c-8162-012a9b0d6f72"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.822676822682075*^9, 3.822679149451023*^9, 
  3.822681106952166*^9, 3.822682100695414*^9, 3.823108167688431*^9, 
  3.823164913289123*^9, 3.823187883485983*^9, 3.823195054861186*^9, 
  3.8231988739437237`*^9, 3.823271530916122*^9, 3.823793579906783*^9, 
  3.843627007661998*^9, 3.843628662681856*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"093de610-991d-4562-9de2-e8fde7efe3b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Looking for a solution for \[ScriptCapitalA] and \[ScriptCapitalB]", \
"Subsection",
 CellChangeTimes->{{3.823166084102335*^9, 3.823166105626671*^9}, {
   3.823168308751461*^9, 3.823168313661893*^9}, 3.823194391155086*^9, {
   3.8231950660659246`*^9, 
   3.823195082994084*^9}},ExpressionUUID->"27b77615-b4b0-433c-ba12-\
017138365890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "look", " ", "for", " ", "a", " ", 
    "solution", " ", "in", " ", "the", " ", "following", " ", 
    RowBox[{"form", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solution\[ScriptCapitalB]", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "r"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "rs", "r"], 
       RowBox[{
        RowBox[{"Integrand\[ScriptCapitalB]", "[", "RR", "]"}], 
        RowBox[{"\[DifferentialD]", "RR"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "/.", 
         "sub\[ScriptCapitalB]p"}], ")"}]}], ")"}], "/.", 
     RowBox[{"\[ScriptCapitalB]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"solution\[ScriptCapitalB]", "[", "r", "]"}]}], "]"}]}]}], "//",
     "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"subIntegrand\[ScriptCapitalB]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"%", "\[Equal]", "0"}], ",", 
         RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}]}], "]"}], "[", 
       
       RowBox[{"[", "1", "]"}], "]"}], "/.", "sub\[Phi]1pp"}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.82316613051457*^9, 3.823166325296486*^9}, {
  3.823166357232856*^9, 3.823166470022914*^9}, {3.843627033839075*^9, 
  3.8436270450353947`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"efa6827f-a1a5-4f74-a323-ffb931bf443f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "r"}], "-", 
      RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
    SuperscriptBox["rs", "3"], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], "+", 
   RowBox[{"2", " ", "g3", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}], " ", 
    SuperscriptBox["rs", "3"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
   RowBox[{"16", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}], " ", 
    SuperscriptBox["rs", "3"], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"4", " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "4"]}]]], "Output",
 CellChangeTimes->{{3.823166382585874*^9, 3.8231664707587337`*^9}, 
   3.823167700366303*^9, 3.823187945460745*^9, 3.823195094653475*^9, 
   3.823198877608469*^9, 3.8232715313157873`*^9, 3.823793580305326*^9, 
   3.843627046858391*^9, 3.843628662860434*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"2432ebc3-24e2-419f-8b1a-69d48f46be2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"192", " ", 
      SuperscriptBox["rs", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "r"}], "-", 
           RowBox[{"5", " ", "rs"}]}], ")"}], " ", 
         SuperscriptBox["rs", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"192", " ", "g3", " ", "r", " ", 
            SuperscriptBox["rs", "5"]}], "+", 
           RowBox[{"144", " ", "g3", " ", 
            SuperscriptBox["rs", "6"]}], "+", 
           RowBox[{"4", " ", "g3", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "r"}], "-", 
                 RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["r", "7"]}], "+", 
     RowBox[{"4", " ", "g3", " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox["rs", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "r"}], "+", 
        RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.823166382585874*^9, 3.8231664707587337`*^9}, 
   3.823167700366303*^9, 3.823187945460745*^9, 3.823195094653475*^9, 
   3.823198877608469*^9, 3.8232715313157873`*^9, 3.823793580305326*^9, 
   3.843627046858391*^9, 3.8436286633276567`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"85522703-2069-45c8-b2ae-4aada69f10ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "integral", " ", "for", " ", "\[ScriptCapitalB]", " ", "is", 
    " ", 
    RowBox[{"convergent", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}], "/.", 
       "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}], "/.", 
          "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rs", ",", "0"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}], "/.", 
        "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rs", "\[Rule]", "1"}], ",", 
        RowBox[{"g3", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "1000000"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823168389762402*^9, 3.823168495440823*^9}, {
  3.823168530700911*^9, 3.82316856509235*^9}, {3.82318797087805*^9, 
  3.823188020429152*^9}, {3.8231880507413692`*^9, 3.8231881408378353`*^9}, {
  3.8436270551945543`*^9, 3.843627055377097*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"060c7bf7-89ec-47f1-a73d-bbcd68951c09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["rs", "2"]}], 
     SuperscriptBox["r", "2"]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {(-8) $CellContext`rs^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.823168392976297*^9, 3.823168453499016*^9}, 
   3.823168495779121*^9, 3.823168537887182*^9, 3.8231685726370373`*^9, {
   3.823187951419835*^9, 3.823187976074727*^9}, {3.82318801549924*^9, 
   3.823188025064186*^9}, {3.823188055437293*^9, 3.823188145639976*^9}, 
   3.8231910882824*^9, 3.8231951050617867`*^9, 3.8231988836825*^9, 
   3.823271535845694*^9, 3.823793584842782*^9, 3.843627060134664*^9, 
   3.8436286675933237`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"86178652-e742-40c6-b84f-50d83b0cb169"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"48", " ", "g3"}]}]]}], ")"}]}], "g3"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", "-", "rs"}], "]"}], "1"],
    SeriesData[$CellContext`r, $CellContext`rs, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, $CellContext`rs, {
   2 $CellContext`g3^(-1) (-1 + (1 + 48 $CellContext`g3)^Rational[1, 2])}, 0, 
   1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.823168392976297*^9, 3.823168453499016*^9}, 
   3.823168495779121*^9, 3.823168537887182*^9, 3.8231685726370373`*^9, {
   3.823187951419835*^9, 3.823187976074727*^9}, {3.82318801549924*^9, 
   3.823188025064186*^9}, {3.823188055437293*^9, 3.823188145639976*^9}, 
   3.8231910882824*^9, 3.8231951050617867`*^9, 3.8231988836825*^9, 
   3.823271535845694*^9, 3.823793584842782*^9, 3.843627060134664*^9, 
   3.84362866770617*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"721748bf-22bf-410c-a2ae-c5bd5c8ec7df"],

Cell[BoxData[
 RowBox[{"-", "8.009222531446424`"}]], "Output",
 CellChangeTimes->{{3.823168392976297*^9, 3.823168453499016*^9}, 
   3.823168495779121*^9, 3.823168537887182*^9, 3.8231685726370373`*^9, {
   3.823187951419835*^9, 3.823187976074727*^9}, {3.82318801549924*^9, 
   3.823188025064186*^9}, {3.823188055437293*^9, 3.823188145639976*^9}, 
   3.8231910882824*^9, 3.8231951050617867`*^9, 3.8231988836825*^9, 
   3.823271535845694*^9, 3.823793584842782*^9, 3.843627060134664*^9, 
   3.843628667765459*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"ae04ee61-28e8-45dc-82c8-44466ae890b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "introduce", " ", "the", " ", "following", " ", "ansatz", " ", 
     "for", " ", 
     RowBox[{"\[ScriptCapitalA]", ".", " ", "The"}], " ", "boundary", " ", 
     "condition", " ", "is", " ", "chosen", " ", "in", " ", "such", " ", "a", 
     " ", "way", " ", "that", " ", 
     RowBox[{"\[ScriptCapitalA]", "[", "\[Infinity]", "]"}]}], "=", "0"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solution\[ScriptCapitalA]", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["rs", "r"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "r", 
         RowBox[{"+", "\[Infinity]"}]], 
        RowBox[{
         RowBox[{"Integrand\[ScriptCapitalA]", "[", "RR", "]"}], 
         RowBox[{"\[DifferentialD]", "RR"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "/.", 
            "sub\[ScriptCapitalA]p"}], ")"}]}], ")"}], "/.", 
        RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"solution\[ScriptCapitalA]", "[", "r", "]"}]}], "]"}]}]}], 
       "/.", 
       RowBox[{"\[ScriptCapitalB]", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"solution\[ScriptCapitalB]", "[", "r", "]"}]}], "]"}]}]}], "//",
       "Simplify"}], "//", "Expand"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"subIntegrand\[ScriptCapitalA]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"%", "\[Equal]", "0"}], ",", 
          RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1pp"}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8231665468471737`*^9, 3.8231665924850693`*^9}, {
   3.8231667536988497`*^9, 3.823166806700511*^9}, {3.823166848552269*^9, 
   3.823166931846465*^9}, {3.8231669953275127`*^9, 3.82316704117397*^9}, {
   3.823167093442835*^9, 3.823167094842455*^9}, {3.823167245106094*^9, 
   3.8231672559671*^9}, {3.823167550842555*^9, 3.823167553417246*^9}, {
   3.8231677421824017`*^9, 3.8231677593889093`*^9}, {3.823188352531774*^9, 
   3.8231883848255873`*^9}, {3.823189888339889*^9, 3.823189889838525*^9}, 
   3.8231899421552153`*^9, {3.823189989763171*^9, 3.823190060993733*^9}, {
   3.8231900927781076`*^9, 3.823190106431576*^9}, {3.8231904074625063`*^9, 
   3.823190441164241*^9}, {3.823190584613545*^9, 3.8231905873072968`*^9}, {
   3.823190642171617*^9, 3.823190705608042*^9}, {3.823191090498006*^9, 
   3.82319109079286*^9}, {3.823195172507523*^9, 3.823195172945239*^9}, 
   3.8231952078231173`*^9, {3.823198909358849*^9, 3.823198927647212*^9}, {
   3.823198960785199*^9, 3.823198964496904*^9}, {3.843627422187215*^9, 
   3.8436274370563507`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"32e7854a-16df-4f46-8a06-009ddcd0d766"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}], " ", 
    RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}]}], "r"], "+", 
  FractionBox[
   RowBox[{"Integrand\[ScriptCapitalB]", "[", "r", "]"}], "r"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["rs", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "r"}], "+", 
      RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Phi]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   SuperscriptBox["r", "4"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Phi]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"g3", " ", 
    SuperscriptBox["rs", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"7", " ", "r", " ", "rs"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Phi]1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "3"]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.823166593165588*^9, {3.823166779445076*^9, 3.823166807001174*^9}, {
   3.8231668493806267`*^9, 3.8231668992437487`*^9}, 3.823166933671317*^9, {
   3.823166995740683*^9, 3.823167042101473*^9}, 3.8231670954357233`*^9, 
   3.823167257438937*^9, 3.823167557478074*^9, 3.823167711391238*^9, 
   3.8231677598778687`*^9, 3.823188274084717*^9, {3.823188357802741*^9, 
   3.8231883852743797`*^9}, 3.823189890664997*^9, 3.823189942844071*^9, {
   3.8231899973022947`*^9, 3.823190062229939*^9}, 3.823190106858389*^9, 
   3.823190441748143*^9, 3.823190587843587*^9, {3.823190691380745*^9, 
   3.823190707072959*^9}, {3.823191088652349*^9, 3.823191091456362*^9}, 
   3.8231915993370333`*^9, {3.823195143886485*^9, 3.823195173677449*^9}, 
   3.823195208293283*^9, 3.82319526626414*^9, 3.8231989339630833`*^9, 
   3.8231989825882196`*^9, 3.823271536472095*^9, 3.823793585461589*^9, 
   3.843627439745441*^9, 3.843628668004097*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"2ab3f80b-02e0-4b37-a064-1e58eb59b795"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "96"}], " ", 
       SuperscriptBox["rs", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "r", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "6"], "-", 
            RowBox[{
             SuperscriptBox["r", "5"], " ", "rs"}], "+", 
            RowBox[{"32", " ", "g3", " ", "r", " ", 
             SuperscriptBox["rs", "5"]}], "-", 
            RowBox[{"24", " ", "g3", " ", 
             SuperscriptBox["rs", "6"]}], "+", 
            RowBox[{"2", " ", "g3", " ", "r", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "r"}], "-", 
                  RowBox[{"3", " ", "rs"}]}], ")"}]}], "-", 
               RowBox[{"g3", " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", "r"}], "+", 
                  RowBox[{"9", " ", "rs"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "g3", " ", 
         SuperscriptBox["rs", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "r"}], "+", 
           RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.823166593165588*^9, {3.823166779445076*^9, 3.823166807001174*^9}, {
   3.8231668493806267`*^9, 3.8231668992437487`*^9}, 3.823166933671317*^9, {
   3.823166995740683*^9, 3.823167042101473*^9}, 3.8231670954357233`*^9, 
   3.823167257438937*^9, 3.823167557478074*^9, 3.823167711391238*^9, 
   3.8231677598778687`*^9, 3.823188274084717*^9, {3.823188357802741*^9, 
   3.8231883852743797`*^9}, 3.823189890664997*^9, 3.823189942844071*^9, {
   3.8231899973022947`*^9, 3.823190062229939*^9}, 3.823190106858389*^9, 
   3.823190441748143*^9, 3.823190587843587*^9, {3.823190691380745*^9, 
   3.823190707072959*^9}, {3.823191088652349*^9, 3.823191091456362*^9}, 
   3.8231915993370333`*^9, {3.823195143886485*^9, 3.823195173677449*^9}, 
   3.823195208293283*^9, 3.82319526626414*^9, 3.8231989339630833`*^9, 
   3.8231989825882196`*^9, 3.823271536472095*^9, 3.823793585461589*^9, 
   3.843627439745441*^9, 3.843628668519423*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"e3b22801-f55c-4d93-bee0-31ea5f2c015b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}], "/.", 
      "subIntegrand\[ScriptCapitalA]"}], "/.", 
     "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}], "/.", 
         "subIntegrand\[ScriptCapitalA]"}], "/.", 
        "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "rs", ",", "0"}], "}"}]}], "]"}], "//", "Simplify"}],
    "//", "PowerExpand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Integrand\[ScriptCapitalA]", "[", "r", "]"}], "/.", 
       "subIntegrand\[ScriptCapitalA]"}], "/.", 
      "subIntegrand\[ScriptCapitalB]"}], "/.", "sub\[Phi]1p"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rs", "\[Rule]", "1"}], ",", 
      RowBox[{"g3", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "10000000"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.823190795191111*^9, 3.8231908114225197`*^9}, {
   3.823190845609727*^9, 3.823190867999332*^9}, {3.823190924799049*^9, 
   3.8231909283497887`*^9}, {3.823191025276679*^9, 3.823191025363392*^9}, 
   3.82319530219084*^9, {3.823199007752879*^9, 3.8231991033550453`*^9}, {
   3.823200183288691*^9, 3.823200204391671*^9}, {3.823200262061502*^9, 
   3.823200265380641*^9}, {3.823200318049354*^9, 3.823200404447147*^9}, {
   3.843627449971508*^9, 3.843627454802096*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"4aa7a799-52e6-423e-969c-c9de1506c358"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["rs", "2"]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {16 $CellContext`rs^2}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.823190812349803*^9, {3.823190846675233*^9, 3.823190869133106*^9}, {
   3.823190926215934*^9, 3.823190929766992*^9}, 3.823191027353981*^9, 
   3.823191096178718*^9, 3.823191602498395*^9, 3.8231952738893013`*^9, 
   3.823195304224987*^9, 3.823198994029396*^9, 3.823199116986267*^9, {
   3.823200387671183*^9, 3.823200409921608*^9}, 3.823271538456032*^9, 
   3.823793587585041*^9, 3.8436274567426443`*^9, 3.843628670096196*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"89817274-8740-416c-a557-77af6080ab8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"56", " ", "g3"}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"48", " ", "g3"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"32", " ", "g3"}], "+", 
        RowBox[{"960", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["g3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"rs", "+", 
       RowBox[{"48", " ", "g3", " ", "rs"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", "-", "rs"}], "]"}], "1"],
    SeriesData[$CellContext`r, $CellContext`rs, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, $CellContext`rs, {
   Rational[1, 2] $CellContext`g3^(-2) (1 + 56 $CellContext`g3 + 
     384 $CellContext`g3^2 + (1 + 48 $CellContext`g3)^Rational[1, 2] (-1 - 
       32 $CellContext`g3 + 960 $CellContext`g3^2))/($CellContext`rs + 
    48 $CellContext`g3 $CellContext`rs)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.823190812349803*^9, {3.823190846675233*^9, 3.823190869133106*^9}, {
   3.823190926215934*^9, 3.823190929766992*^9}, 3.823191027353981*^9, 
   3.823191096178718*^9, 3.823191602498395*^9, 3.8231952738893013`*^9, 
   3.823195304224987*^9, 3.823198994029396*^9, 3.823199116986267*^9, {
   3.823200387671183*^9, 3.823200409921608*^9}, 3.823271538456032*^9, 
   3.823793587585041*^9, 3.8436274567426443`*^9, 3.843628670227723*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"e4870a0d-328b-4d56-84c8-527137f17b50"],

Cell[BoxData["24.75929214007988`"], "Output",
 CellChangeTimes->{
  3.823190812349803*^9, {3.823190846675233*^9, 3.823190869133106*^9}, {
   3.823190926215934*^9, 3.823190929766992*^9}, 3.823191027353981*^9, 
   3.823191096178718*^9, 3.823191602498395*^9, 3.8231952738893013`*^9, 
   3.823195304224987*^9, 3.823198994029396*^9, 3.823199116986267*^9, {
   3.823200387671183*^9, 3.823200409921608*^9}, 3.823271538456032*^9, 
   3.823793587585041*^9, 3.8436274567426443`*^9, 3.843628670284275*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"e72c4bc3-bc6d-405f-9637-c16ae801c085"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Perturbations", "Section",
 CellChangeTimes->{{3.822040551995463*^9, 
  3.822040555514537*^9}},ExpressionUUID->"4c43d9b5-1b95-49ae-9d97-\
77bfe2adfe1b"],

Cell[CellGroupData[{

Cell["Linearized equations of motion for the perturbations", "Subsection",
 CellChangeTimes->{
  3.79674580890326*^9, {3.815315498578163*^9, 
   3.815315505738418*^9}},ExpressionUUID->"286405b5-750e-4b3c-8fd8-\
ff03f374ac91"],

Cell[TextData[{
 "The goal is to integrate out ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "80688dde-71d3-4550-a4ea-96d635e26f5f"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "d3a1cfad-6299-4c93-9d72-373573cc1cb0"],
 " and \[Alpha].\nWe first redefine ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "2"], TraditionalForm]],ExpressionUUID->
  "6e92f602-e96b-4b7d-9bae-49702693c767"],
 " in such a way to get rid of all first derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "1884e0b0-2d4e-4677-a657-7d759ac4ca1d"],
 " and \[Alpha] in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "b79b3f3f-6afc-4798-81ba-81262f5774bd"],
 "\[CloseCurlyQuote]s equation of motion."
}], "Text",
 CellChangeTimes->{{3.796757135397434*^9, 3.796757236107019*^9}, {
  3.796757271186283*^9, 3.796757271186448*^9}, {3.84415637594888*^9, 
  3.84415637782766*^9}, {3.844234660334052*^9, 
  3.84423466413126*^9}},ExpressionUUID->"8789af9e-28cb-413c-9170-\
23484c622410"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[ScriptCapitalH]2", "=", 
   RowBox[{"\[ScriptCapitalH]2", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "r", "]"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          SuperscriptBox["Mp", "2"], " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Mp", " ", 
             RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["Mp", "2"], " ", 
            SuperscriptBox["rs", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
           RowBox[{
            SuperscriptBox["Mp", "2"], " ", "\[Sigma]", " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]], 
        RowBox[{"\[Eta]1", "[", "r", "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["Mp", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["Mp", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"g3", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["Mp", "2"], " ", 
            SuperscriptBox["rs", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
           RowBox[{
            SuperscriptBox["Mp", "2"], " ", "\[Sigma]", " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalPhi]bar", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]], 
        RowBox[{
         RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8217889632876*^9, 3.821788968333706*^9}, {
   3.8217893304316187`*^9, 3.8217893604288397`*^9}, 3.821789428275826*^9, {
   3.823271698695956*^9, 3.823271703205248*^9}, {3.823272004810554*^9, 
   3.823272021009115*^9}, {3.843627513381157*^9, 3.8436275164438*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3b3c2c6a-f364-411a-afbd-40650143e651"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "0b2c306d-14c0-484c-9699-a0eba0ef5806"],
 "\[CloseCurlyQuote]s equation"
}], "Subsubsection",
 CellChangeTimes->{{3.815331985113234*^9, 
  3.815332024926691*^9}},ExpressionUUID->"c52f9bac-89e8-4834-bffc-\
b21705ad5bba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqH0temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
            RowBox[{
             SuperscriptBox["Mp", "2"], 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], 
             RowBox[{"YLM", "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
             SqrtBox[
              RowBox[{"A", "[", "r", "]"}]], " ", 
             SqrtBox[
              RowBox[{"B", "[", "r", "]"}]]}]], 
           RowBox[{"VariationalD", "[", 
            RowBox[{"Lagr2", ",", 
             RowBox[{"H0", "[", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
              "}"}]}], "]"}]}], "/.", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", "subAngularDerivatives"}]}],
          "/.", 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", "subAngularDerivatives"}]}], 
        "/.", "subAngularDerivatives"}], "/.", "subFourier"}], "/.", 
      "subFourierYLM"}], "/.", "sub\[ScriptCapitalH]2"}], "//", "simplin"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH0temp2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Chi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      SuperscriptBox["\[Chi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Eta]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{
          RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH0temp", ",", 
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH0temp2", "-", "eqH0temp"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"eqH0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"eqH0temp2", "/.", "subQuasiSchwarzscild"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "simplin"}]}]}], "Input",
 CellChangeTimes->{{3.796576394941167*^9, 3.796576395580402*^9}, {
   3.7965764562309523`*^9, 3.796576461869423*^9}, 3.796576533003996*^9, {
   3.79657668300961*^9, 3.796576691879436*^9}, {3.79657672722508*^9, 
   3.796576773854291*^9}, {3.7965768262901783`*^9, 3.796576864578764*^9}, {
   3.7965769222599297`*^9, 3.796576924624668*^9}, 3.796578433231822*^9, {
   3.796578619349948*^9, 3.7965786204323807`*^9}, {3.7965786840311327`*^9, 
   3.796578712996613*^9}, 3.796579211051074*^9, {3.796724374848522*^9, 
   3.796724405691983*^9}, {3.796724794470599*^9, 3.7967247952773933`*^9}, {
   3.796745826081159*^9, 3.796745872071601*^9}, {3.7967459398981733`*^9, 
   3.796745951122628*^9}, 3.814788411471867*^9, {3.814788670232637*^9, 
   3.814788671233282*^9}, 3.8153182684431973`*^9, {3.8153209263261023`*^9, 
   3.8153209664046087`*^9}, {3.819721815885701*^9, 3.819721816299453*^9}, {
   3.819726337696512*^9, 3.819726345562467*^9}, {3.819729468006095*^9, 
   3.8197294749718313`*^9}, {3.819729713877048*^9, 3.819729752462854*^9}, {
   3.8217894561696243`*^9, 3.8217894562403603`*^9}, {3.8232722221618032`*^9, 
   3.8232722225277653`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"233aca3c-3309-45ec-a21b-8f0d0b41e0fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.796576426022667*^9, 3.796576462162874*^9, 3.796576556717923*^9, {
   3.7965766850459623`*^9, 3.796576692105337*^9}, {3.796576728478354*^9, 
   3.7965767742464933`*^9}, {3.796576818391676*^9, 3.7965769256437187`*^9}, 
   3.796578439857337*^9, 3.7965786239802647`*^9, {3.796578694036705*^9, 
   3.796578713389221*^9}, 3.796578752450809*^9, 3.796579211388628*^9, 
   3.796582878703024*^9, {3.796724364021042*^9, 3.7967244060650797`*^9}, 
   3.796724795551996*^9, 3.796745852910076*^9, 3.796745889341209*^9, 
   3.796745952518962*^9, {3.796753097381735*^9, 3.796753131704074*^9}, 
   3.796756901191411*^9, 3.797001349888301*^9, 3.814032429722752*^9, 
   3.814040775466467*^9, 3.8142080319861917`*^9, 3.814210518392933*^9, 
   3.814212416487513*^9, 3.814212557968966*^9, 3.814214325488139*^9, {
   3.81478858971954*^9, 3.814788599506226*^9}, {3.814788653505109*^9, 
   3.81478867316155*^9}, 3.814788735813038*^9, {3.8153182661557083`*^9, 
   3.815318287668528*^9}, 3.815318496308454*^9, 3.815318857692499*^9, 
   3.815321106353808*^9, 3.8154907479727097`*^9, 3.815732822852582*^9, 
   3.816081668217103*^9, 3.819713490722775*^9, 3.8197217955889177`*^9, 
   3.819721870962369*^9, 3.819722359463633*^9, 3.819726392163241*^9, 
   3.819729381389997*^9, 3.8197295360952377`*^9, 3.8197298058198557`*^9, 
   3.821789454430746*^9, 3.821789552554364*^9, 3.823272176642873*^9, 
   3.823272294538123*^9, 3.823793806416822*^9, 3.8436277580466747`*^9, 
   3.843628924756299*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"27db7be2-aa8d-4087-987e-576da06777dc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", 
    SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
    RowBox[{"\[Chi]", "[", "r", "]"}]}], 
   RowBox[{"Mp", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"\[Eta]1", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "L"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "L", "+", 
             SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
          RowBox[{"3", " ", "rs"}]}], ")"}]}], 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}]}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
      RowBox[{"2", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rs"}], "+", 
               RowBox[{"g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "L", "+", 
                    SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
                  RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"12", " ", "g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                SuperscriptBox["rs", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["rs", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", " ", "r"}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "-", 
         RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "r"}], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "r"}], "+", 
         RowBox[{"12", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "r"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Psi]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], " ", 
    RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox["rs", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["rs", "4"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", "rs", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["rs", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["rs", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["rs", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox["rs", "4"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"4", " ", "g3", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"8", " ", "g3", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["rs", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"4", " ", "g3", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["rs", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "L", "+", 
          SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], 
       RowBox[{"r", "-", "rs"}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", "rs"}], 
           ")"}], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "3"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "L", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "-", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"6", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rs", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "g3", " ", 
             SuperscriptBox["rs", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"12", " ", "g3", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.796576426022667*^9, 3.796576462162874*^9, 3.796576556717923*^9, {
   3.7965766850459623`*^9, 3.796576692105337*^9}, {3.796576728478354*^9, 
   3.7965767742464933`*^9}, {3.796576818391676*^9, 3.7965769256437187`*^9}, 
   3.796578439857337*^9, 3.7965786239802647`*^9, {3.796578694036705*^9, 
   3.796578713389221*^9}, 3.796578752450809*^9, 3.796579211388628*^9, 
   3.796582878703024*^9, {3.796724364021042*^9, 3.7967244060650797`*^9}, 
   3.796724795551996*^9, 3.796745852910076*^9, 3.796745889341209*^9, 
   3.796745952518962*^9, {3.796753097381735*^9, 3.796753131704074*^9}, 
   3.796756901191411*^9, 3.797001349888301*^9, 3.814032429722752*^9, 
   3.814040775466467*^9, 3.8142080319861917`*^9, 3.814210518392933*^9, 
   3.814212416487513*^9, 3.814212557968966*^9, 3.814214325488139*^9, {
   3.81478858971954*^9, 3.814788599506226*^9}, {3.814788653505109*^9, 
   3.81478867316155*^9}, 3.814788735813038*^9, {3.8153182661557083`*^9, 
   3.815318287668528*^9}, 3.815318496308454*^9, 3.815318857692499*^9, 
   3.815321106353808*^9, 3.8154907479727097`*^9, 3.815732822852582*^9, 
   3.816081668217103*^9, 3.819713490722775*^9, 3.8197217955889177`*^9, 
   3.819721870962369*^9, 3.819722359463633*^9, 3.819726392163241*^9, 
   3.819729381389997*^9, 3.8197295360952377`*^9, 3.8197298058198557`*^9, 
   3.821789454430746*^9, 3.821789552554364*^9, 3.823272176642873*^9, 
   3.823272294538123*^9, 3.823793806416822*^9, 3.8436277580466747`*^9, 
   3.843628926057043*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"8818f983-f926-4515-9f15-fbe1b10c5a7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "84ac31d4-37db-40bb-8165-784808ec2e18"],
 "\[CloseCurlyQuote]s equation"
}], "Subsubsection",
 CellChangeTimes->{{3.815332047520864*^9, 
  3.815332049527652*^9}},ExpressionUUID->"00ed85fa-5792-48f3-affb-\
3cd83beb5d80"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqH1temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
             RowBox[{
              SuperscriptBox["Mp", "2"], 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{"YLM", "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
              SqrtBox[
               RowBox[{"A", "[", "r", "]"}]], " ", 
              SqrtBox[
               RowBox[{"B", "[", "r", "]"}]]}]], 
            RowBox[{"VariationalD", "[", 
             RowBox[{"Lagr2", ",", 
              RowBox[{"H1", "[", 
               RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
               "}"}]}], "]"}]}], 
           RowBox[{"(*", 
            RowBox[{"/.", "subback"}], "*)"}], "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], " ", 
            "subAngularDerivatives"}]}], "/.", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", "subAngularDerivatives"}]}],
          "/.", "subAngularDerivatives"}], "/.", "subFourier"}], "/.", 
       "subFourierYLM"}], "/.", "sub\[ScriptCapitalH]2"}], "//", "Expand"}], "//",
     "simplin"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH1temp1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH1temp", ",", 
         RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Chi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH1temp", ",", 
         RowBox[{
          RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH1temp", ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH1temp", ",", 
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH1temp", ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Eta]1", "[", "r", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH1temp1", "-", "eqH1temp"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"eqH1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"eqH1temp1", "/.", "subQuasiSchwarzscild"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "simplin"}]}]}], "Input",
 CellChangeTimes->{{3.79672449318699*^9, 3.796724493241763*^9}, {
   3.796724749442243*^9, 3.7967247567017603`*^9}, {3.7967247874058533`*^9, 
   3.7967247892376432`*^9}, 3.796745957988846*^9, 3.815318944940815*^9, {
   3.815320758071602*^9, 3.815320788018217*^9}, {3.819721828977976*^9, 
   3.819721832257326*^9}, {3.819730008050048*^9, 3.819730024456066*^9}, {
   3.819730145563346*^9, 3.819730171091061*^9}, {3.821789695300115*^9, 
   3.8217896953611937`*^9}, {3.82327246041696*^9, 3.823272460863688*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"c7e405ca-d01c-43ca-9f38-2e333bcd7a54"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.796724507495182*^9, 3.796724757726184*^9, {3.796724789475663*^9, 
   3.796724802695242*^9}, 3.796745958521207*^9, 3.7967531630829563`*^9, 
   3.796756913551964*^9, 3.79700136268055*^9, 3.814032437538756*^9, 
   3.814040778219235*^9, 3.814208034805472*^9, 3.814210521406974*^9, 
   3.814212567050921*^9, 3.814214329271101*^9, 3.814788753410488*^9, {
   3.815318943623066*^9, 3.815318968513176*^9}, 3.815320815017888*^9, 
   3.815332656701906*^9, 3.815490779172454*^9, 3.815732852823798*^9, 
   3.8160816974827337`*^9, 3.819713667582601*^9, 3.819721814022307*^9, 
   3.819721891800006*^9, 3.819722374543551*^9, 3.8197300679483852`*^9, 
   3.819730185607614*^9, {3.8217896875205517`*^9, 3.821789714726836*^9}, 
   3.823272504061534*^9, 3.823793845135149*^9, 3.843627930458741*^9, 
   3.843628960307157*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"0c6a790d-4008-4303-8518-fd8d67172d26"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Sigma]", " ", "\[Omega]", " ", 
    RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["rs", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"7", " ", "r", " ", "rs"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"Mp", " ", "r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", "\[Omega]", " ", 
    RowBox[{"\[Eta]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "3"]}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}]}], ")"}]}]}], 
     ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}], "2"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", " ", "r"}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "r"}], "-", 
         RowBox[{"2", " ", "rs"}]}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{"rs", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r"}], "+", 
               RowBox[{"3", " ", "rs"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"7", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.796724507495182*^9, 3.796724757726184*^9, {3.796724789475663*^9, 
   3.796724802695242*^9}, 3.796745958521207*^9, 3.7967531630829563`*^9, 
   3.796756913551964*^9, 3.79700136268055*^9, 3.814032437538756*^9, 
   3.814040778219235*^9, 3.814208034805472*^9, 3.814210521406974*^9, 
   3.814212567050921*^9, 3.814214329271101*^9, 3.814788753410488*^9, {
   3.815318943623066*^9, 3.815318968513176*^9}, 3.815320815017888*^9, 
   3.815332656701906*^9, 3.815490779172454*^9, 3.815732852823798*^9, 
   3.8160816974827337`*^9, 3.819713667582601*^9, 3.819721814022307*^9, 
   3.819721891800006*^9, 3.819722374543551*^9, 3.8197300679483852`*^9, 
   3.819730185607614*^9, {3.8217896875205517`*^9, 3.821789714726836*^9}, 
   3.823272504061534*^9, 3.823793845135149*^9, 3.843627930458741*^9, 
   3.843628960858756*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e84b906f-a5ae-4122-ae96-562b6ddfd6b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "2"], TraditionalForm]],ExpressionUUID->
  "ec9b4bf2-88df-47d3-ab22-96d477789a03"],
 "\[CloseCurlyQuote]s equation"
}], "Subsubsection",
 CellChangeTimes->{{3.815332725645535*^9, 
  3.8153327279569883`*^9}},ExpressionUUID->"f99ddc1f-4351-432c-960e-\
f4cab928e48a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqH2temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
              
              RowBox[{
               SuperscriptBox["Mp", "2"], 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], 
               RowBox[{"YLM", "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
               SqrtBox[
                RowBox[{"A", "[", "r", "]"}]], " ", 
               SqrtBox[
                RowBox[{"B", "[", "r", "]"}]]}]], 
             RowBox[{"VariationalD", "[", 
              RowBox[{"Lagr2", ",", 
               RowBox[{"H2", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "}"}]}], "]"}]}], 
            RowBox[{"(*", 
             RowBox[{"/.", "subback"}], "*)"}], "/.", 
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], " ", 
             "subAngularDerivatives"}]}], "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            "subAngularDerivatives"}]}], "/.", "subAngularDerivatives"}], "/.",
          "subFourier"}], "/.", "YLMeq\[Theta]"}], "/.", "subFourierYLM"}], "/.",
       "sub\[ScriptCapitalH]2"}], "//", "Expand"}], "//", "simplin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH2temp1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "]"}], "//",
        "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Chi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{
          RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Eta]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eqH2temp", ",", 
         RowBox[{
          RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqH2temp1", "-", "eqH2temp"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"eqH2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"eqH2temp1", "/.", "subQuasiSchwarzscild"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "simplin"}]}]}], "Input",
 CellChangeTimes->{{3.796724527242347*^9, 3.796724527313508*^9}, {
   3.796724584293756*^9, 3.796724594763929*^9}, {3.796724766499647*^9, 
   3.796724776461525*^9}, 3.796746029449779*^9, 3.815318949898519*^9, {
   3.815321229239458*^9, 3.81532124418237*^9}, {3.819721857088669*^9, 
   3.819721860400041*^9}, {3.819726301814034*^9, 3.8197263049996853`*^9}, {
   3.8197302156703873`*^9, 3.819730238808261*^9}, {3.819730375745565*^9, 
   3.819730388701646*^9}, 3.819730440014491*^9, {3.82178970569715*^9, 
   3.821789705751997*^9}, {3.8232728756481237`*^9, 3.823272876192274*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"cc2bba51-82fb-4d8c-b294-e756ef14d044"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.79672455673365*^9, 3.796724595128668*^9, {3.796724774460453*^9, 
   3.79672480379881*^9}, 3.796724940877462*^9, 3.796725067508156*^9, 
   3.796746029835985*^9, 3.796753174001652*^9, 3.796756935832121*^9, 
   3.7970013850018797`*^9, 3.81403245328922*^9, 3.81404079272143*^9, 
   3.8142080495868263`*^9, 3.814210536075026*^9, 3.814212593449958*^9, 
   3.814214350157949*^9, 3.814788781679441*^9, 3.815319117460532*^9, 
   3.8153213793069553`*^9, 3.81549094189896*^9, 3.815733011253623*^9, 
   3.81608184454183*^9, 3.8197138130845623`*^9, 3.819721993879668*^9, 
   3.8197224241667957`*^9, 3.819726340715748*^9, 3.819730355021227*^9, 
   3.819730502135947*^9, 3.821789857427134*^9, 3.823273033506393*^9, 
   3.823793994516252*^9, 3.843628062829281*^9, 3.843629103214134*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a06ca8ad-1abe-4755-9b2a-ea8748c31e90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
     RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], "-", 
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "L"}], ")"}], " ", 
        SuperscriptBox["rs", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"], " ", "rs", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       RowBox[{"g3", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "L"}], ")"}], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"g3", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"Mp", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalH]0", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "r"}], "+", 
         RowBox[{"12", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{"8", " ", "Mp", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "\[Omega]"}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "r"}], "+", 
            RowBox[{"12", " ", "rs"}], "+", 
            RowBox[{"g3", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "Mp", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"Mp", " ", "r", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "3"], " ", "rs", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "r"}], "-", 
                  RowBox[{"5", " ", "rs"}]}], ")"}], " ", 
                SuperscriptBox["rs", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"10", " ", "g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"Mp", " ", "r", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", "rs", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "L", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["L", "2"], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
                  RowBox[{"rs", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r"}], "+", 
                    RowBox[{"3", " ", "rs"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"\[Eta]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L", " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "-", 
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "Mp", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "rs", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "r"}], "-", 
                  RowBox[{"9", " ", "rs"}]}], ")"}], " ", 
                SuperscriptBox["rs", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"25", " ", "r", " ", "rs"}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "r"}], "-", 
         RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
       SuperscriptBox["rs", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"19", " ", "r", " ", "rs"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", "Mp", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rs"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.79672455673365*^9, 3.796724595128668*^9, {3.796724774460453*^9, 
   3.79672480379881*^9}, 3.796724940877462*^9, 3.796725067508156*^9, 
   3.796746029835985*^9, 3.796753174001652*^9, 3.796756935832121*^9, 
   3.7970013850018797`*^9, 3.81403245328922*^9, 3.81404079272143*^9, 
   3.8142080495868263`*^9, 3.814210536075026*^9, 3.814212593449958*^9, 
   3.814214350157949*^9, 3.814788781679441*^9, 3.815319117460532*^9, 
   3.8153213793069553`*^9, 3.81549094189896*^9, 3.815733011253623*^9, 
   3.81608184454183*^9, 3.8197138130845623`*^9, 3.819721993879668*^9, 
   3.8197224241667957`*^9, 3.819726340715748*^9, 3.819730355021227*^9, 
   3.819730502135947*^9, 3.821789857427134*^9, 3.823273033506393*^9, 
   3.823793994516252*^9, 3.843628062829281*^9, 3.843629104749804*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"e2fe143a-7bfc-4d2c-af08-a17bda694e7a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[Alpha]", TraditionalForm]],ExpressionUUID->
  "c79d60a4-4996-4d99-a561-160c8df07676"],
 "\[CloseCurlyQuote]s equation"
}], "Subsubsection",
 CellChangeTimes->{{3.815332725645535*^9, 3.8153327279569883`*^9}, {
  3.819726679537775*^9, 3.81972668120298*^9}, {3.819730624839341*^9, 
  3.8197306250946827`*^9}},ExpressionUUID->"496b28c2-a949-4b69-ac6c-\
e82a509e89fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq\[Alpha]temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
              
              RowBox[{
               SuperscriptBox["Mp", "2"], 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], 
               RowBox[{"YLM", "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
               SqrtBox[
                RowBox[{"A", "[", "r", "]"}]], " ", 
               SqrtBox[
                RowBox[{"B", "[", "r", "]"}]]}]], 
             RowBox[{"VariationalD", "[", 
              RowBox[{"Lagr2", ",", 
               RowBox[{"\[Alpha]", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "}"}]}], "]"}]}], 
            RowBox[{"(*", 
             RowBox[{"/.", "subback"}], "*)"}], "/.", 
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], " ", 
             "subAngularDerivatives"}]}], "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            "subAngularDerivatives"}]}], "/.", "subAngularDerivatives"}], "/.",
          "subFourier"}], "/.", "YLMeq\[Theta]"}], "/.", "subFourierYLM"}], "/.",
       "sub\[ScriptCapitalH]2"}], "//", "Expand"}], "//", "simplin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq\[Alpha]temp1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "]"}], "//",
        "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Chi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{
          RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Eta]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Alpha]temp", ",", 
         RowBox[{
          RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq\[Alpha]temp1", "-", "eq\[Alpha]temp"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"eq\[Alpha]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eq\[Alpha]temp1", "/.", "subQuasiSchwarzscild"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"eqH2", "\[Equal]", "0"}], ",", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalH]0", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "simplin"}]}]}], "Input",
 CellChangeTimes->{{3.819730640605514*^9, 3.819730656383463*^9}, {
  3.819730698490065*^9, 3.819730724637855*^9}, {3.8197309280459747`*^9, 
  3.8197309282103233`*^9}, {3.819731284148692*^9, 3.819731294073094*^9}, {
  3.8197316098685217`*^9, 3.819731613451233*^9}, {3.8217897475236683`*^9, 
  3.821789747571356*^9}, {3.823273048037681*^9, 3.8232730491958513`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"97ce2998-f340-41ec-a1e7-4287a1250b49"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.81973092131966*^9, 3.8197312072784233`*^9, 
  3.819731510039256*^9, 3.81973179226367*^9, 3.821790176956183*^9, 
  3.823273403665072*^9, 3.823794334763344*^9, 3.843628379156901*^9, 
  3.843629452051909*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"7549c677-aaeb-4a3f-9d6d-d6fd904e08fb"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", 
    RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "\[Omega]"}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
      RowBox[{"32", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "Mp", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "Mp", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", "\[Sigma]", " ", 
    RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["rs", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "L", "+", 
             SuperscriptBox["L", "2"]}], ")"}]}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", "rs"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["rs", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "L", "+", 
             SuperscriptBox["L", "2"]}], ")"}]}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", "rs"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["rs", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", 
    RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
         RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L", "+", 
         SuperscriptBox["L", "2"]}], ")"}], " ", "Mp", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "-", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", 
    RowBox[{"\[Eta]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"4", " ", "L", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
      RowBox[{"8", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
      RowBox[{"4", " ", "L", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", "rs"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "L", "+", 
            SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "-", 
         RowBox[{"4", " ", "rs"}]}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "-", 
      RowBox[{"Mp", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r"}], "-", 
            RowBox[{"4", " ", "rs"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", 
                SuperscriptBox["r", "2"], " ", "rs"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"24", "+", "L", "+", 
                  SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", 
                SuperscriptBox["rs", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["rs", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "rs", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "L"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "r"}], "-", 
               RowBox[{"4", " ", "rs"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "L"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["L", "2"]}]}], ")"}], " ", "r"}], "-", 
               RowBox[{"4", " ", "rs"}]}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"7", " ", "r", " ", "rs"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "Mp", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "2"]}]], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", 
    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "-", 
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", "rs", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "-", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "r"}], "-", 
               RowBox[{"9", " ", "rs"}]}], ")"}], " ", 
             SuperscriptBox["rs", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"25", " ", "r", " ", "rs"}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "L"}], ")"}], " ", "\[Sigma]", " ", 
    RowBox[{
     SuperscriptBox["\[Phi]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "r"}], "+", 
         RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", "Mp", " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.81973092131966*^9, 3.8197312072784233`*^9, 
  3.819731510039256*^9, 3.81973179226367*^9, 3.821790176956183*^9, 
  3.823273403665072*^9, 3.823794334763344*^9, 3.843628379156901*^9, 
  3.8436294550401287`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"a73280bc-5675-43c8-8a5e-8d4f3cd1eb9b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[Delta]\[CapitalPhi]", TraditionalForm]],ExpressionUUID->
  "e452050c-e756-4df8-ad0e-366519c08023"],
 "\[CloseCurlyQuote]s equation"
}], "Subsubsection",
 CellChangeTimes->{{3.815332725645535*^9, 3.8153327279569883`*^9}, {
  3.819726679537775*^9, 
  3.81972668120298*^9}},ExpressionUUID->"82c544eb-2162-467f-a66f-\
c9f50c7605c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq\[Delta]\[CapitalPhi]temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
              
              RowBox[{
               SuperscriptBox["Mp", "2"], 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], 
               RowBox[{"YLM", "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
               SqrtBox[
                RowBox[{"A", "[", "r", "]"}]], " ", 
               SqrtBox[
                RowBox[{"B", "[", "r", "]"}]]}]], 
             RowBox[{"VariationalD", "[", 
              RowBox[{"Lagr2", ",", 
               RowBox[{"\[Delta]\[CapitalPhi]", "[", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
                "}"}]}], "]"}]}], 
            RowBox[{"(*", 
             RowBox[{"/.", "subback"}], "*)"}], "/.", 
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], " ", 
             "subAngularDerivatives"}]}], "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            "subAngularDerivatives"}]}], "/.", "subAngularDerivatives"}], "/.",
          "subFourier"}], "/.", "YLMeq\[Theta]"}], "/.", "subFourierYLM"}], "/.",
       "sub\[ScriptCapitalH]2"}], "//", "Expand"}], "//", "simplin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq\[Delta]\[CapitalPhi]temp1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]0", "''"}], "[", "r", "]"}]}], "]"}], "//",
        "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]0", "''"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "]"}], "//",
        "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Chi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]1", "'"}], "[", "r", "]"}]}], "]"}], "//",
        "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]1", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "]"}], "//", "Simplify"}], 
      ")"}], 
     RowBox[{"\[Eta]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq\[Delta]\[CapitalPhi]temp", ",", 
         RowBox[{
          RowBox[{"\[Eta]1", "''"}], "[", "r", "]"}]}], "]"}], "//", 
       "Simplify"}], ")"}], 
     RowBox[{
      RowBox[{"\[Eta]1", "''"}], "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "eq\[Delta]\[CapitalPhi]temp1", "-", "eq\[Delta]\[CapitalPhi]temp"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"eq\[Delta]\[CapitalPhi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "eq\[Delta]\[CapitalPhi]temp1", "/.", "subQuasiSchwarzscild"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"eqH2", ",", "r"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"\[ScriptCapitalH]0", "''"}], "[", "r", "]"}]}], "]"}], 
          "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "simplin"}]}]}], "Input",
 CellChangeTimes->{{3.796724527242347*^9, 3.796724527313508*^9}, {
   3.796724584293756*^9, 3.796724594763929*^9}, {3.796724766499647*^9, 
   3.796724776461525*^9}, 3.796746029449779*^9, 3.815318949898519*^9, {
   3.815321229239458*^9, 3.81532124418237*^9}, {3.819721857088669*^9, 
   3.819721860400041*^9}, {3.819726301814034*^9, 3.8197263049996853`*^9}, {
   3.8197266838921213`*^9, 3.819726709362507*^9}, {3.8197267501132097`*^9, 
   3.8197267648184147`*^9}, {3.819727072084779*^9, 3.819727072610511*^9}, {
   3.819727205356263*^9, 3.819727208501864*^9}, {3.819731860759892*^9, 
   3.819731899446252*^9}, {3.819732009754163*^9, 3.819732010334291*^9}, {
   3.8197324732998257`*^9, 3.8197324774109583`*^9}, {3.821789767371377*^9, 
   3.82178976743471*^9}, {3.823273438458131*^9, 3.823273439048182*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"b595ab73-743d-4e8b-a30d-ad68947fa441"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.819727184645836*^9, 3.819727218718067*^9, 
  3.819731972513215*^9, 3.8197320222630863`*^9, 3.819732499322363*^9, 
  3.821790420681464*^9, 3.8232736786448793`*^9, 3.823794569990074*^9, 
  3.843629771011343*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"57a65e09-1cd9-4f8e-9ce8-621ed410f111"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalH]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]1", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"L", " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "4"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "4"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["rs", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"13", " ", "r", " ", "rs"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["rs", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"3", " ", "g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"7", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalH]0", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"L", " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"4", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"L", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "4"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r"}], "+", 
            RowBox[{"5", " ", "rs"}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"11", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         RowBox[{"2", " ", "rs"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "Mp", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "\[Sigma]", " ", "\[Omega]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"13", " ", "r", " ", "rs"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["rs", "3"]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"7", " ", "r", " ", "rs"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Mp", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", "rs"}], "-", 
            
            RowBox[{"9", " ", 
             SuperscriptBox["rs", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["rs", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
            RowBox[{"6", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"7", " ", "r", " ", "rs"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"\[Eta]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L", " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"], " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "3"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"L", " ", "Mp", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "4"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", "Mp", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "4"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", "Mp", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "L", "+", 
                SuperscriptBox["L", "2"]}], ")"}]}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", "rs"}], "+", 
            
            RowBox[{"6", " ", 
             SuperscriptBox["rs", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "27"}], "+", 
               RowBox[{"2", " ", "L"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"]}]}], ")"}], " ", "r", " ", "rs"}], 
            "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["rs", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", "rs"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"13", " ", "r", " ", "rs"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["rs", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"5", " ", "r", " ", "rs"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"5", " ", "r", " ", "rs"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", "rs"}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"5", " ", "r", " ", "rs"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g3", " ", "r", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "r"}], "+", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g3", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "L"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", "rs"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", "rs"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", "rs"}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "r"}], "+", 
                  RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"4", " ", "g3", " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "3"]}], "+", 
         RowBox[{"4", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "3"]}], "-", 
         RowBox[{"52", " ", "r", " ", 
          SuperscriptBox["rs", "4"]}], "-", 
         RowBox[{"4", " ", "L", " ", "r", " ", 
          SuperscriptBox["rs", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rs", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["rs", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "L", "+", 
                SuperscriptBox["L", "2"]}], ")"}]}], " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "L", "+", 
               SuperscriptBox["L", "2"]}], ")"}], " ", "rs"}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "7"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "6"], " ", "rs", " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "r"}], "-", 
               RowBox[{"9", " ", "rs"}]}], ")"}], " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["rs", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rs", "4"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"7", " ", "r", " ", "rs"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "256"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "6"]}], "+", 
         RowBox[{"32", " ", "L", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "6"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "6"]}], "+", 
         RowBox[{"736", " ", "r", " ", 
          SuperscriptBox["rs", "7"]}], "-", 
         RowBox[{"32", " ", "L", " ", "r", " ", 
          SuperscriptBox["rs", "7"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["L", "2"], " ", "r", " ", 
          SuperscriptBox["rs", "7"]}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["rs", "8"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "9"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "8"], " ", "rs", " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "9"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "8"], " ", "rs", " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"16", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"30", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"14", " ", "g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"24", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"42", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"18", " ", "g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"80", " ", "g3", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "g3", " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "g3", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"336", " ", "g3", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"16", " ", "g3", " ", "L", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"16", " ", "g3", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"400", " ", "g3", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "g3", " ", "L", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "g3", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"144", " ", "g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "8"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"32", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"32", " ", "g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", "g3", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
         RowBox[{"14", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"10", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", "L", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"114", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["g3", "2"], " ", "L", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"66", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["g3", "2"], " ", "L", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", "L", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "8"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "10"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", "g3", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", "g3", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"4", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"160", " ", "g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"416", " ", "g3", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"352", " ", "g3", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"96", " ", "g3", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rs", "8"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"6", " ", "g3", " ", 
          SuperscriptBox["r", "10"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"18", " ", "g3", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"18", " ", "g3", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"6", " ", "g3", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["rs", "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["rs", "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"504", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["rs", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"312", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["rs", "7"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["rs", "8"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", "rs", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "r"}], "+", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"4", " ", "g3", " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", "rs", " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "g3", " ", "rs", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"12", " ", "r", " ", "rs"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"4", " ", "g3", " ", "rs", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["Mp", "2"], " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["rs", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "10"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"19", " ", "r", " ", "rs"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["rs", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "g3"}], " ", "r", " ", "rs", " ", 
             RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}]}], "+", 
            RowBox[{"g3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "r"}], "-", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rs"}], "+", 
               RowBox[{"g3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"8", " ", "g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"8", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
          SuperscriptBox["rs", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "4"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.819727184645836*^9, 3.819727218718067*^9, 
  3.819731972513215*^9, 3.8197320222630863`*^9, 3.819732499322363*^9, 
  3.821790420681464*^9, 3.8232736786448793`*^9, 3.823794569990074*^9, 
  3.843629782537943*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"60cb88ce-92a0-4476-a197-0a999af6e81a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constraint equations", "Subsection",
 CellChangeTimes->{{3.796753249117313*^9, 3.796753252908366*^9}, {
   3.8153392360741158`*^9, 3.815339241297245*^9}, {3.815339775044969*^9, 
   3.815339779507465*^9}, {3.8153401273346367`*^9, 3.815340127670126*^9}, {
   3.8197150343338327`*^9, 3.819715037902317*^9}, 
   3.819732067510827*^9},ExpressionUUID->"353029db-ce45-4a21-85cb-\
5c64d15201ac"],

Cell[TextData[{
 "Note that the equations of motion for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "df333fab-4165-418c-a763-e9902515c64e"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "4442a1fe-2f3c-4b4a-899c-cb7bb93d2452"],
 " and \[Alpha] are algebraic in these variables. We can thus integrate them \
out straightforwardly."
}], "Text",
 CellChangeTimes->{{3.796757311546295*^9, 3.796757324605441*^9}, {
  3.796757355098812*^9, 3.796757384147347*^9}, {3.843627916377076*^9, 
  3.843627924696289*^9}},ExpressionUUID->"501bf732-1563-433a-8d4d-\
81114a94aa22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraint1", "=", "eqH0"}], ";"}]], "Input",
 CellChangeTimes->{{3.796753260829937*^9, 3.796753272708137*^9}, 
   3.7967533048765593`*^9, {3.8153364948022423`*^9, 3.815336508128544*^9}, {
   3.815338922828479*^9, 3.8153389254512043`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"b1cab547-f74c-4ecb-9898-0c3f65f77d29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraint2", "=", "eqH1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7967532811319323`*^9, 3.796753302451532*^9}, {
  3.815336501137188*^9, 3.815336509416709*^9}, {3.81533892703509*^9, 
  3.8153389356592007`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"b56ada2e-9ba5-43dd-9a28-ebc51835b3da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraint3", "=", "eq\[Alpha]"}], ";"}]], "Input",
 CellChangeTimes->{{3.796753291003477*^9, 3.7967533008691463`*^9}, {
  3.815336511472337*^9, 3.815336511751202*^9}, {3.815338928913745*^9, 
  3.815338941434486*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"23577ec8-28f6-4f87-b5d6-097f66cf7655"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subconstraints", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"constraint1", "\[Equal]", "0"}], ",", 
         RowBox[{"constraint2", "\[Equal]", "0"}], ",", 
         RowBox[{"constraint3", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], ",", 
         RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], ",", 
         RowBox[{"\[Eta]1", "[", "r", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.796753308288476*^9, 3.796753382348694*^9}, 
   3.7967534147787046`*^9, {3.8140327911013536`*^9, 3.814032819076578*^9}, {
   3.823275088463678*^9, 3.823275088781782*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"805457c3-37e7-4a3a-9e9d-88167b0aa7cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[ScriptCapitalH]0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], "/.", 
              "subconstraints"}], "/.", 
             RowBox[{"\[Omega]", "\[Rule]", 
              RowBox[{"\[CapitalOmega]", " ", "L"}]}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Simplify"}], "//", "simplin"}], ")"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8153391473700247`*^9, 3.815339216149898*^9}, 
   3.815339253441114*^9, {3.81533950281479*^9, 3.815339631967424*^9}, {
   3.815339871167884*^9, 3.815339871350731*^9}, {3.815340046953199*^9, 
   3.815340052771164*^9}, {3.815340143337743*^9, 3.815340151833941*^9}, {
   3.8197150442901363`*^9, 3.819715092756548*^9}, {3.819732090927466*^9, 
   3.819732094421533*^9}, {3.819732202420061*^9, 3.819732203087819*^9}, {
   3.8197322771292458`*^9, 3.819732291464501*^9}, {3.8217906481990833`*^9, 
   3.821790648246339*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"10039390-fb34-4e1b-bd7c-94cb694eb0cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[ScriptCapitalH]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], "/.", 
              "subconstraints"}], "/.", 
             RowBox[{"\[Omega]", "\[Rule]", 
              RowBox[{"\[CapitalOmega]", " ", "L"}]}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Simplify"}], "//", "simplin"}], ")"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7967535588751183`*^9, 3.796753563242181*^9}, 
   3.815336951224208*^9, {3.815339655235815*^9, 3.815339731576482*^9}, 
   3.815340164272768*^9, {3.8197150633672247`*^9, 3.819715093925226*^9}, 
   3.819732099747346*^9, {3.819732213296349*^9, 3.819732245565527*^9}, {
   3.8197322928565283`*^9, 3.81973230136833*^9}, {3.821790649430565*^9, 
   3.821790649534136*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0886e7f1-add7-4c48-b97e-0d4b5a781fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[Eta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]1", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Eta]1", "[", "r", "]"}], "/.", "subconstraints"}], "/.", 
             RowBox[{"\[Omega]", "\[Rule]", 
              RowBox[{"\[CapitalOmega]", " ", "L"}]}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Simplify"}], "//", "simplin"}], ")"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.796753593801137*^9, 3.7967535984784603`*^9}, 
   3.8153369525361757`*^9, {3.815339740262003*^9, 3.815339743197391*^9}, 
   3.8153401699282837`*^9, {3.8197150649696913`*^9, 3.81971509570852*^9}, 
   3.8197321019855022`*^9, {3.819732219442148*^9, 3.8197322498610563`*^9}, {
   3.819732304063952*^9, 3.819732312287747*^9}, {3.821790650670576*^9, 
   3.8217906507822*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d954c606-804b-424f-9165-67f0369fc2fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dynamical equations", "Subsection",
 CellChangeTimes->{{3.7967536202242107`*^9, 
  3.796753626151848*^9}},ExpressionUUID->"ca33fefd-aadd-4924-88c7-\
382072edbf20"],

Cell[TextData[{
 "The final equations for the two propagating degrees of freedom can be found \
by plugging the solutions to the constraint equations into the equations of \
motion for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "2"], TraditionalForm]],ExpressionUUID->
  "084d2b15-f277-4f67-bf73-35471d915e39"],
 " and ",
 Cell[BoxData[
  FormBox["\[Delta]\[CapitalPhi]", TraditionalForm]],ExpressionUUID->
  "47f35c64-caca-4ffc-91af-c402361d0e82"],
 "."
}], "Text",
 CellChangeTimes->{{3.796757404680746*^9, 3.796757484020999*^9}, {
  3.819732558246863*^9, 
  3.81973256047858*^9}},ExpressionUUID->"116570a8-5146-4e69-8773-\
224df7289276"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eqH2", "/.", 
              RowBox[{"D", "[", 
               RowBox[{"sub\[ScriptCapitalH]0", ",", "r"}], "]"}]}], "/.", 
             "sub\[ScriptCapitalH]0"}], "/.", "sub\[ScriptCapitalH]1"}], "/.",
            "sub\[Eta]1"}], "/.", 
          RowBox[{"\[Omega]", "\[Rule]", 
           RowBox[{"\[CapitalOmega]", " ", "L"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7967536323519497`*^9, 3.796753633279224*^9}, {
   3.796753691184142*^9, 3.796753783138077*^9}, 3.81532996341438*^9, 
   3.815336846147831*^9, {3.815337038074139*^9, 3.815337041226623*^9}, {
   3.8153398384107323`*^9, 3.815339851002977*^9}, 3.815340313085594*^9, 
   3.8153403957042027`*^9, 3.819715342775374*^9, {3.819732617955123*^9, 
   3.819732644484756*^9}, {3.82179106646961*^9, 3.821791066523038*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9071f199-1f95-40b8-8dce-fa4801bb1dcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"eq\[Delta]\[CapitalPhi]", "/.", 
                RowBox[{"D", "[", 
                 RowBox[{"sub\[ScriptCapitalH]0", ",", "r"}], "]"}]}], "/.", 
               RowBox[{"D", "[", 
                RowBox[{"sub\[ScriptCapitalH]1", ",", "r"}], "]"}]}], "/.", 
              RowBox[{"D", "[", 
               RowBox[{"sub\[Eta]1", ",", "r"}], "]"}]}], "/.", 
             "sub\[ScriptCapitalH]0"}], "/.", "sub\[ScriptCapitalH]1"}], "/.",
            "sub\[Eta]1"}], "/.", 
          RowBox[{"\[Omega]", "\[Rule]", 
           RowBox[{"\[CapitalOmega]", " ", "L"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7967539005630207`*^9, 3.796753959848185*^9}, 
   3.8153299650302687`*^9, 3.815336848763885*^9, {3.8153370439137774`*^9, 
   3.815337046834052*^9}, 3.8153398528435917`*^9, 3.8153403152780027`*^9, 
   3.815340397536647*^9, 3.8197153570970087`*^9, {3.819732575650823*^9, 
   3.819732579490808*^9}, {3.819732620290758*^9, 3.81973262828224*^9}, 
   3.819732672912951*^9, {3.821791092938109*^9, 3.821791093009289*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"cb4fc5e0-32c8-4704-9d82-6af53f6fe9fe"],

Cell[CellGroupData[{

Cell["Final equations", "Subsubsection",
 CellChangeTimes->{{3.7967576455528*^9, 3.796757648768518*^9}, {
  3.796758280612193*^9, 3.796758283610981*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"8ac61b11-d416-4c5b-8e22-86d1364f5515"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["EQ1", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"EQ1", ",", 
          RowBox[{
           RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}]], "-", 
       FractionBox["EQ2", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"EQ2", ",", 
          RowBox[{
           RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}]]}], ")"}], "/.", 
     RowBox[{"\[Psi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Psi]temp", "[", "r", "]"}]}], "]"}]}]}], ")"}], "/.", 
   RowBox[{"\[Psi]temp", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"L", 
       RowBox[{"(", 
        RowBox[{"L", "+", "1"}], ")"}], 
       RowBox[{"\[Psi]", "[", "r", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[Psi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["%", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"%", ",", 
            RowBox[{
             RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}]], "/.", 
         "subQuasiSchwarzscild"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.796757654424922*^9, 3.796757762119849*^9}, {
  3.79675793234127*^9, 3.796757939809792*^9}, {3.814033272159505*^9, 
  3.8140332754378767`*^9}, {3.814034346483553*^9, 3.814034382722404*^9}, {
  3.819716135493432*^9, 3.819716143736505*^9}, {3.819732979575445*^9, 
  3.8197329893666162`*^9}, {3.82179198512964*^9, 3.8217919852165422`*^9}, {
  3.823276897573283*^9, 3.82327689803603*^9}},
 Background->RGBColor[1, 0.925, 0.925],
 CellLabel->"In[99]:=",ExpressionUUID->"62cf7315-90c7-4ba8-afab-aac72a0bdd6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["EQ1", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"EQ1", ",", 
          RowBox[{
           RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}]], "-", 
       FractionBox["EQ2", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"EQ2", ",", 
          RowBox[{
           RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}]]}], ")"}], "/.", 
     RowBox[{"\[Psi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Psi]temp", "[", "r", "]"}]}], "]"}]}]}], ")"}], "/.", 
   RowBox[{"\[Psi]temp", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"L", 
       RowBox[{"(", 
        RowBox[{"L", "+", "1"}], ")"}], 
       RowBox[{"\[Psi]", "[", "r", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[ScriptK]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["%", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"%", ",", 
            RowBox[{
             RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}]], "/.", 
         "subQuasiSchwarzscild"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7967581548901453`*^9, 3.7967581711595*^9}, {
  3.814034389056361*^9, 3.814034390618819*^9}, {3.819716149783918*^9, 
  3.819716167854266*^9}, {3.8197329920548153`*^9, 3.819732995643814*^9}, {
  3.8217919880799294`*^9, 3.8217919881596317`*^9}, {3.823276899556658*^9, 
  3.823276900028077*^9}},
 Background->RGBColor[1, 0.925, 0.925],
 CellLabel->
  "In[101]:=",ExpressionUUID->"92db6a99-f11d-49d1-b051-ee4a410bb9f2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large-",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4912f972-9c6e-4791-9b67-e1c47387813b"],
 " limit"
}], "Section",
 CellChangeTimes->{{3.8148200103136673`*^9, 3.814820024232491*^9}, {
   3.814820100373755*^9, 3.814820100642828*^9}, {3.814820192443301*^9, 
   3.814820192729582*^9}, {3.815339244681177*^9, 3.8153392449529943`*^9}, 
   3.819715379934466*^9, {3.843627963277787*^9, 
   3.843627971165278*^9}},ExpressionUUID->"2f0014a1-72db-4d32-bf4a-\
8c4ad9aea518"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[Psi]", ",", 
    RowBox[{
     RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[Psi]", ",", 
    RowBox[{
     RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8147895528520317`*^9, 3.81478960259687*^9}, {
  3.819733045488676*^9, 3.819733045958583*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"845e7f65-0ba5-4dd6-a9f5-c1ab1be0d5a8"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.814789559342205*^9, 3.8147896032597017`*^9}, 
   3.815329986291482*^9, 3.81533655507594*^9, 3.815336862822187*^9, 
   3.815337057268881*^9, 3.815340093479204*^9, 3.81534027567103*^9, 
   3.815340323749525*^9, 3.815340407635582*^9, 3.815493159543188*^9, 
   3.815733955465308*^9, 3.816082747397641*^9, 3.819715381622429*^9, 
   3.819716786537717*^9, {3.819733034334046*^9, 3.819733049695724*^9}, 
   3.8217925808651047`*^9, 3.823278722480163*^9, 3.823796390226597*^9, 
   3.843631092618792*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6b4d65e5-307f-4720-9e30-7070782b6c70"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.814789559342205*^9, 3.8147896032597017`*^9}, 
   3.815329986291482*^9, 3.81533655507594*^9, 3.815336862822187*^9, 
   3.815337057268881*^9, 3.815340093479204*^9, 3.81534027567103*^9, 
   3.815340323749525*^9, 3.815340407635582*^9, 3.815493159543188*^9, 
   3.815733955465308*^9, 3.816082747397641*^9, 3.819715381622429*^9, 
   3.819716786537717*^9, {3.819733034334046*^9, 3.819733049695724*^9}, 
   3.8217925808651047`*^9, 3.823278722480163*^9, 3.823796390226597*^9, 
   3.843631092620689*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"ffb81fbb-f75d-49d4-81ea-d92f2c4de09c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[ScriptK]", ",", 
    RowBox[{
     RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[ScriptK]", ",", 
    RowBox[{
     RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.814789585477803*^9, 3.8147896000273857`*^9}, {
  3.819733047935956*^9, 3.819733048254583*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"cb75c202-2216-4b37-ae29-d6071df8a82b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.814789591481949*^9, 3.8147896003455772`*^9}, 
   3.815329988136351*^9, 3.81533661287254*^9, 3.815336867455583*^9, 
   3.8153370596605864`*^9, 3.815340094138809*^9, 3.8153402768246927`*^9, 
   3.815340324331634*^9, 3.8153404083119802`*^9, 3.815493161384906*^9, 
   3.81573395563638*^9, 3.8160827475158978`*^9, 3.819715382759572*^9, 
   3.8197167872436037`*^9, {3.819733035550145*^9, 3.819733050831818*^9}, 
   3.821792582736576*^9, 3.823278724451277*^9, 3.823796390327806*^9, 
   3.8436310927792873`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"4d067c84-408e-4c30-b062-7e4ab51050a0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.814789591481949*^9, 3.8147896003455772`*^9}, 
   3.815329988136351*^9, 3.81533661287254*^9, 3.815336867455583*^9, 
   3.8153370596605864`*^9, 3.815340094138809*^9, 3.8153402768246927`*^9, 
   3.815340324331634*^9, 3.8153404083119802`*^9, 3.815493161384906*^9, 
   3.81573395563638*^9, 3.8160827475158978`*^9, 3.819715382759572*^9, 
   3.8197167872436037`*^9, {3.819733035550145*^9, 3.819733050831818*^9}, 
   3.821792582736576*^9, 3.823278724451277*^9, 3.823796390327806*^9, 
   3.843631092781108*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1e10eceb-78fa-422a-9d1a-c6ddb40e5ed4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ\[Psi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"EQ\[Psi]", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"Ck1", "[", "r", "]"}], "EQ\[ScriptK]"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], 
             RowBox[{"Ck1", "[", "r", "]"}], 
             RowBox[{"C\[Psi]1", "[", "r", "]"}]}]}]], "/.", 
          RowBox[{"\[Psi]", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", "r", "]"}], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"Ck1", "[", "r", "]"}], 
               RowBox[{"k", "[", "r", "]"}]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Chi]", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{
             RowBox[{"k", "[", "r", "]"}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"C\[Psi]1", "[", "r", "]"}], 
              RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}]}], "]"}]}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[ScriptK]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"EQ\[ScriptK]", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"C\[Psi]1", "[", "r", "]"}], "EQ\[Psi]"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"Ck1", "[", "r", "]"}], 
             RowBox[{"C\[Psi]1", "[", "r", "]"}]}]}]], "/.", 
          RowBox[{"\[Psi]", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", "r", "]"}], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"Ck1", "[", "r", "]"}], 
               RowBox[{"k", "[", "r", "]"}]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Chi]", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{
             RowBox[{"k", "[", "r", "]"}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"C\[Psi]1", "[", "r", "]"}], 
              RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}]}], "]"}]}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.81973312406176*^9, {3.819733157818592*^9, 3.81973318466829*^9}, {
   3.819735956697508*^9, 3.819736007629244*^9}, {3.8197360450918217`*^9, 
   3.819736083550358*^9}, {3.821793635013176*^9, 3.821793726734695*^9}, {
   3.8217937572346582`*^9, 3.8217937896669903`*^9}, {3.821793890734043*^9, 
   3.821793916136159*^9}, {3.821806436556737*^9, 3.821806452035378*^9}, {
   3.8218066847226477`*^9, 3.821806711249004*^9}, 3.8218067453128138`*^9, {
   3.821806816380034*^9, 3.821806823447011*^9}, {3.82180687274193*^9, 
   3.821806913099063*^9}, {3.8218082899980307`*^9, 3.821808292459607*^9}, {
   3.821808459015337*^9, 3.821808485023367*^9}, {3.823279124204246*^9, 
   3.823279210452134*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"7bd4f877-835b-4352-9b49-8718a0d9da13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subCk1C\[Psi]1prime", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"EQ\[Psi]2", ",", 
            RowBox[{
             RowBox[{"k", "'"}], "[", "r", "]"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"EQ\[ScriptK]2", ",", 
            RowBox[{
             RowBox[{"\[CapitalPsi]", "'"}], "[", "r", "]"}]}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Ck1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], ",", 
         RowBox[{
          SuperscriptBox["C\[Psi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.823281952567211*^9, 3.823282001461061*^9}, {
  3.8232820554441977`*^9, 3.8232820930833683`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"c076e7a5-c864-4e3a-8b34-a5f2eab98c42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ\[Psi]2", ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "''"}], "[", "r", "]"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.", 
   "subCk1C\[Psi]1prime"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ\[ScriptK]2", ",", 
      RowBox[{
       RowBox[{"k", "''"}], "[", "r", "]"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.", 
   "subCk1C\[Psi]1prime"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ\[Psi]2", ",", 
      RowBox[{
       RowBox[{"k", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.", 
   "subCk1C\[Psi]1prime"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"EQ\[ScriptK]2", ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.", 
   "subCk1C\[Psi]1prime"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.823282057526535*^9, 3.8232821261999493`*^9}, {
   3.82328236459571*^9, 3.823282380497918*^9}, 3.823282435965168*^9, {
   3.823282609212607*^9, 3.823282638130548*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"b81dd496-05b2-4538-b508-d80ee7e0b83e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.823282110714966*^9, 3.8232821187081823`*^9}, 
   3.823282196443652*^9, 3.823282419563547*^9, 3.823282503057963*^9, {
   3.823282609646653*^9, 3.823282638792791*^9}, 3.823798396958391*^9, 
   3.843631845895486*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"b742173b-9c87-4d86-8d9a-796baf7d8399"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.823282110714966*^9, 3.8232821187081823`*^9}, 
   3.823282196443652*^9, 3.823282419563547*^9, 3.823282503057963*^9, {
   3.823282609646653*^9, 3.823282638792791*^9}, 3.823798396958391*^9, 
   3.843631845987315*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"6b3fa205-cce1-4d57-a9b3-b9e057baf1fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.823282110714966*^9, 3.8232821187081823`*^9}, 
   3.823282196443652*^9, 3.823282419563547*^9, 3.823282503057963*^9, {
   3.823282609646653*^9, 3.823282638792791*^9}, 3.823798396958391*^9, 
   3.843631846239483*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"55b9b5b9-e573-411d-9790-50b898e41794"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.823282110714966*^9, 3.8232821187081823`*^9}, 
   3.823282196443652*^9, 3.823282419563547*^9, 3.823282503057963*^9, {
   3.823282609646653*^9, 3.823282638792791*^9}, 3.823798396958391*^9, 
   3.843631846244895*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"dbd30e67-b97e-47fb-8e5b-95f89ba38a98"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eikonal Limit", "Subsection",
 CellChangeTimes->{{3.8197381416986237`*^9, 
  3.8197381439339237`*^9}},ExpressionUUID->"60a16e77-3829-495b-bfd1-\
56106e30647a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ\[Psi]Eikonal", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EQ\[Psi]2", "/.", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.",
          "subCk1C\[Psi]1prime"}], ",", 
        RowBox[{"{", 
         RowBox[{"L", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821809388945795*^9, 3.8218093926457644`*^9}, {
   3.8218094403333893`*^9, 3.821809449511351*^9}, {3.821809498118393*^9, 
   3.821809499046196*^9}, 3.823335279791065*^9, {3.8233574755232058`*^9, 
   3.823357479088499*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"7a6d28d3-ab84-4d82-b268-f06505f89860"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ\[ScriptK]Eikonal", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EQ\[ScriptK]2", "/.", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", "subCk1C\[Psi]1prime"}]}], "/.",
          "subCk1C\[Psi]1prime"}], ",", 
        RowBox[{"{", 
         RowBox[{"L", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], "//", "Simplify"}], "//", "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821809456607842*^9, 3.821809504292222*^9}, 
   3.823335281174616*^9, 3.823357480336741*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"28096ec5-b9ea-4b5d-8eae-2a3b9db56b60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ\[Psi]Eikonal2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "r", "]"}], 
      RowBox[{"B", "[", "r", "]"}], 
      FractionBox["EQ\[Psi]Eikonal", 
       RowBox[{"S\[Psi]1", "[", "r", "]"}]]}], "/.", 
     RowBox[{"\[CapitalPsi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"S\[Psi]1", "[", "r", "]"}], 
         RowBox[{"\[Psi]", "[", "r", "]"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"k", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"Sk1", "[", "r", "]"}], 
        RowBox[{"\[Chi]", "[", "r", "]"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[ScriptK]Eikonal2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "r", "]"}], 
      RowBox[{"B", "[", "r", "]"}], 
      FractionBox["EQ\[ScriptK]Eikonal", 
       RowBox[{"Sk1", "[", "r", "]"}]]}], "/.", 
     RowBox[{"\[CapitalPsi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"S\[Psi]1", "[", "r", "]"}], 
         RowBox[{"\[Psi]", "[", "r", "]"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"k", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"Sk1", "[", "r", "]"}], 
        RowBox[{"\[Chi]", "[", "r", "]"}]}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823336019848181*^9, 3.823336109304146*^9}, {
   3.8233361633309307`*^9, 3.823336170795764*^9}, {3.8233366375622*^9, 
   3.823336641460133*^9}, 3.823355785865095*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c26ad7e3-d0cc-4e2d-9af2-0c1e9c2e9f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subSk1S\[Psi]1prime", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"EQ\[Psi]Eikonal2", ",", 
                  RowBox[{
                   RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], 
                "\[Equal]", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"A", "[", "r", "]"}], 
                   RowBox[{"B", "[", "r", "]"}]}]], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    RowBox[{"A", "[", "r", "]"}], 
                    RowBox[{"B", "[", "r", "]"}]}]], ",", "r"}], "]"}]}]}], 
               ")"}], "/.", "subQuasiSchwarzscild"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
          "Normal"}], ",", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"EQ\[ScriptK]Eikonal2", ",", 
                  RowBox[{
                   RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], 
                "\[Equal]", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"A", "[", "r", "]"}], 
                   RowBox[{"B", "[", "r", "]"}]}]], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    RowBox[{"A", "[", "r", "]"}], 
                    RowBox[{"B", "[", "r", "]"}]}]], ",", "r"}], "]"}]}]}], 
               ")"}], "/.", "subQuasiSchwarzscild"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
          "Normal"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["S\[Psi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], ",", 
         RowBox[{
          SuperscriptBox["Sk1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.823336645359034*^9, 3.823336704100713*^9}, {
   3.8233555842347593`*^9, 3.8233556206319513`*^9}, {3.823355865690242*^9, 
   3.8233558883358727`*^9}, {3.823355919085483*^9, 3.823355925815954*^9}, 
   3.823356342639882*^9, 3.823356379483109*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"183bf16c-12fc-4130-98e0-b7e286c3ad3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ\[Psi]Eikonal3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EQ\[Psi]Eikonal2", "/.", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], " ", "subSk1S\[Psi]1prime"}]}], "/.",
      "subSk1S\[Psi]1prime"}], "//", "simplin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ\[ScriptK]Eikonal3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EQ\[ScriptK]Eikonal2", "/.", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], " ", "subSk1S\[Psi]1prime"}]}], "/.",
      "subSk1S\[Psi]1prime"}], "//", "simplin"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821809604802368*^9, 3.8218096205211153`*^9}, 
   3.823335969489421*^9, {3.823336015971575*^9, 3.823336017114325*^9}, {
   3.823356248777152*^9, 3.823356272423539*^9}, {3.823356397030319*^9, 
   3.823356399560285*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"182519cc-43ac-41f3-a18e-487621963027"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Coefficient", "[", 
  RowBox[{"EQ\[Psi]Eikonal3", ",", 
   RowBox[{
    RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ\[Psi]Eikonal3", ",", 
        RowBox[{
         RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], 
         RowBox[{"B", "[", "r", "]"}]}]], 
       RowBox[{"D", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"A", "[", "r", "]"}], 
           RowBox[{"B", "[", "r", "]"}]}]], ",", "r"}], "]"}]}]], "/.", 
     "subQuasiSchwarzscild"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"WEikonal\[Psi]\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"EQ\[Psi]Eikonal3", ",", 
             RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "/.", 
           "subQuasiSchwarzscild"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
        "Normal"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[Psi]Eikonal3", ",", 
    RowBox[{
     RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ\[Psi]Eikonal3", ",", 
        RowBox[{
         RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
      "subQuasiSchwarzscild"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"WEikonal\[Psi]\[Chi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"EQ\[Psi]Eikonal3", ",", 
             RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "/.", 
           "subQuasiSchwarzscild"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
        "Normal"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.823356280475127*^9, 3.8233563063383493`*^9}, {
  3.8233563821378098`*^9, 3.8233564339273987`*^9}, {3.823357284765278*^9, 
  3.8233573334672956`*^9}, {3.8233573702631683`*^9, 3.823357371669886*^9}, {
  3.823800175943472*^9, 3.8238001917521772`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"6619f6f9-8fdb-4a0c-8a5f-2d2941ae8d4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"B", "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.843633728000124*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"c24d2740-bf76-40a9-b536-11167900302b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Sigma]", "]"}], "3"],
    SeriesData[$CellContext`\[Sigma], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Sigma], 0, {1}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.843633728131115*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"8d76c5ba-dbbd-4e4a-a783-c84ffd2c212a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
       SuperscriptBox["rs", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "r"}], "-", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", 
          SuperscriptBox["r", "2"], " ", "rs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g3", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", "rs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
            RowBox[{"L", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "r"}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
               RowBox[{"L", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"16", " ", "Mp", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rs"}], ")"}], "3"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"Ck1", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "-", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
               RowBox[{"L", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"Mp", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "-", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
               RowBox[{"L", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"Mp", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "5"]}], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             SuperscriptBox["rs", "2"]}], "+", 
            RowBox[{"4", " ", "L", " ", 
             SuperscriptBox["r", "3"], " ", "rs", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "r"}], "+", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", 
             SuperscriptBox["rs", "2"]}], "+", 
            RowBox[{"4", " ", "L", " ", 
             SuperscriptBox["r", "3"], " ", "rs", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "g3", " ", 
             SuperscriptBox["rs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "r"}], "+", 
               RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["r", "6"]}], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
               RowBox[{"4", " ", "L", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "g3", " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "r"}], "+", 
                  RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
               RowBox[{"4", " ", "L", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "g3", " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "r"}], "+", 
                  RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{"4", " ", "L", " ", 
                SuperscriptBox["r", "7"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "6"], " ", "rs"}], "-", 
               RowBox[{"4", " ", "L", " ", 
                SuperscriptBox["r", "6"], " ", "rs"}], "+", 
               RowBox[{"384", " ", "r", " ", 
                SuperscriptBox["rs", "6"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"384", " ", "L", " ", "r", " ", 
                SuperscriptBox["rs", "6"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"384", " ", 
                SuperscriptBox["rs", "7"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"384", " ", "L", " ", 
                SuperscriptBox["rs", "7"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"4", " ", "L", " ", 
                SuperscriptBox["r", "9"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["g3", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], " ", 
                SuperscriptBox["rs", "4"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"19", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], 
                  "-", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["rs", "2"]}], "+", 
                  RowBox[{"8", " ", "L", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"6", " ", "L", " ", 
                   SuperscriptBox["r", "3"], " ", "rs", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
               RowBox[{
                SuperscriptBox["r", "9"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"L", " ", 
                SuperscriptBox["r", "9"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["r", "7"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"32", " ", "L", " ", 
                SuperscriptBox["r", "7"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["rs", "3"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"72", " ", "L", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["rs", "3"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["rs", "4"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"40", " ", "L", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["rs", "4"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"32", " ", "L", " ", 
                SuperscriptBox["r", "9"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"16", " ", "L", " ", 
                SuperscriptBox["r", "8"], " ", 
                SuperscriptBox["rs", "3"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"4", " ", "g3", " ", 
                SuperscriptBox["r", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "r"}], "-", 
                  RowBox[{"5", " ", "rs"}]}], ")"}], " ", 
                SuperscriptBox["rs", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
                  RowBox[{"L", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", 
                   SuperscriptBox["rs", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}]}], " ", 
                   SuperscriptBox["r", "7"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["r", "6"], " ", "rs"}], "-", 
                  RowBox[{"128", " ", "g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["r", "3"], " ", 
                   SuperscriptBox["rs", "4"]}], "+", 
                  RowBox[{"752", " ", "g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["rs", "5"]}], "-", 
                  RowBox[{"1072", " ", "g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", 
                   SuperscriptBox["rs", "6"]}], "+", 
                  RowBox[{"432", " ", "g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["rs", "7"]}], "+", 
                  RowBox[{"L", " ", 
                   SuperscriptBox["r", "9"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"2", " ", "g3", " ", 
                   SuperscriptBox["r", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", 
                   SuperscriptBox["rs", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
                    RowBox[{"L", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["rs", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"10", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"4", " ", "g3", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
                    RowBox[{"L", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "-", 
                  
                  RowBox[{"g3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"8", " ", "g3", " ", 
                   SuperscriptBox["rs", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"44", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                    SuperscriptBox["r", "2"], " ", "rs"}], "-", 
                    RowBox[{"39", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", 
                    SuperscriptBox["rs", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "L"}], ")"}], " ", 
                    SuperscriptBox["rs", "3"]}], "+", 
                    RowBox[{"16", " ", "L", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"16", " ", "L", " ", 
                    SuperscriptBox["r", "4"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{
                    SuperscriptBox["rs", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", "Mp", " ", 
    SuperscriptBox["r", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "r"}], "+", 
         RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.843633738471883*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"47028696-bc18-44ce-923b-4c76c4c3e812"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.84363373848171*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"e90c26b8-f365-4d44-8f60-7e6df5c9a8d1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.843633738483327*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"6cca50bd-cc90-446c-83e6-353fdadfb4db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", "L", " ", 
    SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
    RowBox[{"Sk1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}]}], "+", 
         RowBox[{"Mp", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", "r", " ", "rs"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
          RowBox[{"Ck1", "[", "r", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "L"}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"5", " ", "r", " ", "rs"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rs"}], ")"}], " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
         RowBox[{"L", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Phi]1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L"}], ")"}], " ", "r", " ", "rs"}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
            RowBox[{"L", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rs", "3"]}], "+", 
            RowBox[{"Mp", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], " ", 
             RowBox[{"Ck1", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"Mp", " ", 
    SuperscriptBox["r", "5"], " ", 
    RowBox[{"S\[Psi]1", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", "g3", " ", 
       SuperscriptBox["rs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "r"}], "+", 
         RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.823356287331883*^9, 3.823356307934615*^9}, {
   3.8233564039891167`*^9, 3.823356434161874*^9}, {3.823357314525325*^9, 
   3.823357334116634*^9}, 3.82335737199224*^9, 3.8233579590978003`*^9, 
   3.823799957165894*^9, 3.823800198732126*^9, 3.843633739051862*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"29c52796-29a8-427f-bf04-9d78582844c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Coefficient", "[", 
  RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
   RowBox[{
    RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
        RowBox[{
         RowBox[{"\[Chi]", "'"}], "[", "r", "]"}]}], "]"}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], 
         RowBox[{"B", "[", "r", "]"}]}]], 
       RowBox[{"D", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"A", "[", "r", "]"}], 
           RowBox[{"B", "[", "r", "]"}]}]], ",", "r"}], "]"}]}]], "/.", 
     "subQuasiSchwarzscild"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"WEikonal\[Chi]\[Chi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
             RowBox[{"\[Chi]", "[", "r", "]"}]}], "]"}], "/.", 
           "subQuasiSchwarzscild"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
        "Normal"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
    RowBox[{
     RowBox[{"\[Psi]", "''"}], "[", "r", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
        RowBox[{
         RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
      "subQuasiSchwarzscild"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"WEikonal\[Chi]\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"EQ\[ScriptK]Eikonal3", ",", 
             RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "/.", 
           "subQuasiSchwarzscild"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
        "Normal"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.823358219306481*^9, 3.82335828044028*^9}, {
  3.823800218130453*^9, 3.823800225554124*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"1a17ffaf-1803-4c8e-8f4f-fc2e6255f545"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "r", "]"}], " ", 
  RowBox[{"B", "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633739185521*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"8bd35cb4-b023-4d50-a6fb-5e8d3f6edcbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Sigma]", "]"}], "3"],
    SeriesData[$CellContext`\[Sigma], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Sigma], 0, {1}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633739900445*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"592684a3-958a-484e-8822-68419e4d8ae6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "Mp", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r"}], "+", 
              RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"4", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "Mp", " ", 
         SuperscriptBox["r", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], "+", 
           RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r"}], "+", 
              RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"4", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "L", " ", "Mp", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r"}], "+", 
              RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r"}], "+", 
              RowBox[{"2", " ", "rs"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"], " ", "rs", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", "rs", "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"4", " ", "g3", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["rs", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
            RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "r"}], "+", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"8", " ", "g3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "r"}], "-", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["g3", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "rs", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"5", " ", "r", " ", "rs"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
              RowBox[{"8", " ", "g3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g3", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", "rs", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"8", " ", "Mp", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"Ck1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "r"}], "+", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g3", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r"}], "+", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"Mp", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "rs"}], "+", 
                 RowBox[{"g3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r"}], "+", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", "g3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"Mp", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["g3", "2"], " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               SuperscriptBox["rs", "4"], " ", 
               RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", "rs", " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "r", " ", "rs", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs"}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["g3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"r", " ", "rs"}], "+", 
                    SuperscriptBox["rs", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", "g3", " ", "r", " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "r"}], "+", 
                    RowBox[{"5", " ", "rs"}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["g3", "3"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"5", " ", "r", " ", "rs"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["g3", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["rs", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"44", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"61", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"96", " ", "r", " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"2", " ", "g3", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", "g3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "r", " ", "rs", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", "r"}], "+", 
                    RowBox[{"16", " ", "rs"}]}], ")"}]}], "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", "g3", " ", 
                    SuperscriptBox["rs", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{
                  SuperscriptBox["g3", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r"}], "+", "rs"}], ")"}]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"13", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "rs", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"96", " ", "g3", " ", "r", " ", 
                    SuperscriptBox["rs", "5"]}], "+", 
                    RowBox[{"48", " ", "g3", " ", 
                    SuperscriptBox["rs", "6"]}]}], ")"}]}], "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "8"], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rs"}], "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"L", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rs"}], ")"}], " ", 
            SuperscriptBox["rs", "3"], " ", 
            RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "r"}], "+", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"8", " ", "g3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "r"}], "-", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["g3", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "rs", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"5", " ", "r", " ", "rs"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
              RowBox[{"8", " ", "g3", " ", "r", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", "rs", "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g3", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "rs", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", "r", " ", "rs"}], "-", 
                 SuperscriptBox["rs", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", "rs", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Phi]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"4", " ", "Mp", " ", 
            SuperscriptBox["r", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], "+", 
              RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "r"}], "+", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "r"}], "+", 
                 RowBox[{"2", " ", "rs"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", "rs", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", "rs", "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"4", " ", "g3", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"8", " ", "Mp", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
            SuperscriptBox["rs", "2"], " ", 
            RowBox[{"Ck1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "g3", " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "r"}], "+", 
                 RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g3", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"Mp", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "rs"}], "+", 
                 RowBox[{"g3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", "g3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"Mp", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"\[ScriptCapitalB]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "+", 
                 
                 RowBox[{"4", " ", 
                  SuperscriptBox["g3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "r"}], "-", 
                    RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"r", " ", "rs"}], "+", 
                    SuperscriptBox["rs", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", "g3", " ", "r", " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "r"}], "+", 
                    RowBox[{"5", " ", "rs"}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"\[ScriptCapitalA]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["g3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", "g3", " ", "r", " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "r"}], "+", 
                    RowBox[{"7", " ", "rs"}]}], ")"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rs", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", "rs"}], ")"}], " ", 
               SuperscriptBox["rs", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["g3", "3"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"5", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rs", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "5"]}], "-", 
                 RowBox[{"96", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{"2", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["g3", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rs"}], ")"}], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["rs", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"44", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"61", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["rs", "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["r", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", "r", " ", "rs"}], "-", 
                    SuperscriptBox["rs", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["g3", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], "2"], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "r"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "r"}], "+", "rs", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "-", 
                    
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"13", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rs", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", "rs", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"96", " ", "g3", " ", "r", " ", 
                    SuperscriptBox["rs", "5"]}], "+", 
                    RowBox[{"48", " ", "g3", " ", 
                    SuperscriptBox["rs", "6"]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "rs", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "7"], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["r", "4"]}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "-", 
                    RowBox[{"2", " ", "r", " ", "rs"}], "+", 
                    SuperscriptBox["rs", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", "g3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["rs", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"5", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"g3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalB]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rs"}], ")"}], " ", "rs", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", "r"}], "-", 
                    RowBox[{"16", " ", "rs"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "-", 
                    
                    RowBox[{"4", " ", "g3", " ", 
                    SuperscriptBox["rs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"7", " ", "r", " ", "rs"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rs", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"], " ", "rs", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "Mp", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", " ", "g3", " ", 
          SuperscriptBox["rs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "r"}], "+", 
            RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]1", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633754000779*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"201f63e4-2f2d-462f-a1f9-9e34682a9a28"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633754016861*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"62ae839f-c198-47c6-b1b5-237bc257f330"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633754018579*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"b1ba4631-fdc1-4138-92f7-e933f962b870"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rs"}], ")"}], " ", 
      SuperscriptBox["rs", "2"], " ", "\[Sigma]", " ", 
      RowBox[{"S\[Psi]1", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"C\[Psi]1", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "L"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r"}], "-", 
              RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
              RowBox[{"L", " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"Mp", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rs"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
           RowBox[{"g3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "L"}], ")"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r"}], "-", 
              RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "g3", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "L"}], ")"}]}], " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "L"}], ")"}], " ", "rs"}], "+", 
              RowBox[{"L", " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Phi]1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"Sk1", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "g3", " ", 
         SuperscriptBox["rs", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "r"}], "+", 
           RowBox[{"3", " ", "rs"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8233582853837223`*^9, 3.823799968363163*^9, 
  3.823800231710765*^9, 3.843633754380434*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"072a6dd6-1a1f-4f73-b3f6-ac93f0d6ca56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WEikonalMatrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"WEikonal\[Psi]\[Psi]", ",", "WEikonal\[Psi]\[Chi]"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"WEikonal\[Chi]\[Psi]", ",", "WEikonal\[Chi]\[Chi]"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8238002345376453`*^9, 3.823800276745216*^9}, {
  3.823803676950308*^9, 3.8238036772683973`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"2d981bf0-381b-45b4-aa48-1145252aa33b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1319, 802},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "12.1 for Mac OS X x86 (64-bit) (June 19, 2020)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"7f86c5c5-ed96-4ec8-8aac-20c791a188a6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 1356, 19, 98, "Title",ExpressionUUID->"faacb254-a276-4a72-afe6-ca5c9f6e778c"],
Cell[CellGroupData[{
Cell[1803, 38, 307, 5, 69, "Chapter",ExpressionUUID->"7c6ae1d5-f6c7-4931-ac61-5226e6e24eed"],
Cell[2113, 45, 285, 7, 35, "Text",ExpressionUUID->"0f7ed20f-dbfd-47ce-a97a-c0ffc55eaf49"],
Cell[2401, 54, 934, 16, 104, "Text",ExpressionUUID->"b8ca7df2-c4fb-4b4c-80cf-8529db36e814"],
Cell[3338, 72, 829, 12, 30, "Input",ExpressionUUID->"9870e79d-c4b1-435d-a825-11c8211da5d5"],
Cell[4170, 86, 141, 2, 30, "Input",ExpressionUUID->"12fec9c9-4964-4fce-9e9e-774af5e6054e"],
Cell[CellGroupData[{
Cell[4336, 92, 299, 5, 67, "Section",ExpressionUUID->"e0d80fe8-a7fd-44c8-a31f-5b9c8e508185"],
Cell[CellGroupData[{
Cell[4660, 101, 8937, 229, 373, "Input",ExpressionUUID->"c515f2d5-70dd-469d-af32-f39eb790442e"],
Cell[13600, 332, 3925, 71, 108, "Output",ExpressionUUID->"72739067-26d4-46e3-865d-864f9ed478a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17562, 408, 232, 4, 30, "Input",ExpressionUUID->"ef7cdfb4-d969-438c-8549-11705477277b"],
Cell[CellGroupData[{
Cell[17819, 416, 13197, 310, 90, "Print",ExpressionUUID->"64f64dd7-014f-4151-9950-34c4fcf17550"],
Cell[31019, 728, 9128, 204, 106, "Print",ExpressionUUID->"eb7ac258-4991-4a8f-bbff-34ac7d8f83d7"],
Cell[40150, 934, 42465, 972, 433, "Print",ExpressionUUID->"18350bbd-d8c1-433d-bbf8-33945e78b8c5"],
Cell[82618, 1908, 1900, 31, 24, "Print",ExpressionUUID->"e3e1212e-3c88-47f2-a511-22ac4dd9403b"],
Cell[84521, 1941, 1902, 31, 24, "Print",ExpressionUUID->"ebbcacde-1950-4e2c-92ac-e610cea2b4ce"],
Cell[86426, 1974, 1918, 31, 24, "Print",ExpressionUUID->"88dd7281-5293-46be-8528-6e88fe94565a"],
Cell[88347, 2007, 1916, 31, 24, "Print",ExpressionUUID->"8e39439c-61c2-4c3e-9238-55720dde00bb"],
Cell[90266, 2040, 1901, 31, 24, "Print",ExpressionUUID->"a97fb916-af22-4299-a526-c1a8eb62e86c"],
Cell[92170, 2073, 1898, 31, 24, "Print",ExpressionUUID->"eb9a2232-fb5c-4ea8-a43c-f0f9292acf5a"],
Cell[94071, 2106, 1909, 31, 24, "Print",ExpressionUUID->"18924ce3-d9c5-402b-8477-8af96c733329"],
Cell[95983, 2139, 1718, 26, 24, "Print",ExpressionUUID->"3b7f4fc2-7f08-4d24-bf10-3644d028830d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97762, 2172, 140, 3, 53, "Section",ExpressionUUID->"1f233de1-bc9d-4daa-8a7f-1e027047bbba"],
Cell[97905, 2177, 163, 3, 35, "Text",ExpressionUUID->"dc1e84a9-3043-4d7f-bfdc-5f1af686f688"],
Cell[CellGroupData[{
Cell[98093, 2184, 516, 12, 45, "Subsubsection",ExpressionUUID->"66f2a207-f4b6-480e-b06d-dd120c390374"],
Cell[CellGroupData[{
Cell[98634, 2200, 1229, 30, 142, "Input",ExpressionUUID->"db6afbe9-716f-4d4b-9f3f-21459b9639b5"],
Cell[99866, 2232, 3837, 65, 37, "Output",ExpressionUUID->"7efee021-0309-4d87-beb7-cdebc6de9073"],
Cell[103706, 2299, 6698, 144, 69, "Output",ExpressionUUID->"ad0ba795-da3e-41ee-ac05-c2bc6da2cc60"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110453, 2449, 170, 3, 45, "Subsubsection",ExpressionUUID->"262b9052-4669-4d1c-9187-5ee6041b0e05"],
Cell[110626, 2454, 751, 19, 35, "Text",ExpressionUUID->"07330cfa-721a-4e54-bc91-6e2a63214485"],
Cell[CellGroupData[{
Cell[111402, 2477, 476, 10, 52, "Input",ExpressionUUID->"2c17bb44-2167-460a-8122-eebcaab86955"],
Cell[111881, 2489, 3495, 61, 37, "Output",ExpressionUUID->"3f1a1ffd-b6de-43ae-b526-c64d46a80b35"]
}, Open  ]],
Cell[115391, 2553, 1047, 24, 73, "Input",ExpressionUUID->"e63e3904-dfb5-4276-b468-9bc6911a8f69"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116487, 2583, 234, 4, 53, "Section",ExpressionUUID->"969338a7-0365-4376-a7ff-87112b1883e7"],
Cell[CellGroupData[{
Cell[116746, 2591, 214, 4, 54, "Subsection",ExpressionUUID->"0250a567-5f69-478b-b299-c1ba75d59f22"],
Cell[CellGroupData[{
Cell[116985, 2599, 4141, 129, 142, "Input",ExpressionUUID->"e036cae2-c54d-4ead-a3dd-de1bf3796939"],
Cell[121129, 2730, 663, 12, 34, "Output",ExpressionUUID->"f213e5ad-c83e-4580-afad-be094e8bf15b"],
Cell[121795, 2744, 663, 12, 34, "Output",ExpressionUUID->"f7dd8e68-d1c2-4ddb-8710-2c4766617cd9"]
}, Open  ]],
Cell[122473, 2759, 8698, 260, 276, "Input",ExpressionUUID->"18975771-fd70-4720-8b4c-c95844f4a903"],
Cell[131174, 3021, 26958, 829, 398, "Input",ExpressionUUID->"8ad9bd83-f0a2-41ac-a07c-a57eed75c04a"],
Cell[158135, 3852, 3826, 100, 102, "Input",ExpressionUUID->"44949ec6-c237-47ee-a109-4f72192c034c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161998, 3957, 213, 4, 54, "Subsection",ExpressionUUID->"cb6bb969-efdb-4fdd-ac76-4763e73874bc"],
Cell[162214, 3963, 1522, 37, 33, "Input",ExpressionUUID->"d0874178-9275-43c2-a935-b1296c8d7ac7"],
Cell[163739, 4002, 1002, 25, 30, "Input",ExpressionUUID->"1087ac15-0c26-4f33-a3ed-993003521120"],
Cell[164744, 4029, 817, 22, 30, "Input",ExpressionUUID->"1be885c1-58c7-42ef-ba55-851cf3a2f662"],
Cell[165564, 4053, 3488, 80, 122, "Input",ExpressionUUID->"c0171df4-6530-4b1b-8ac6-379f0de270c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[169101, 4139, 157, 3, 53, "Section",ExpressionUUID->"d60aae41-5a5c-461b-b51c-38fd51d77f41"],
Cell[169261, 4144, 193, 3, 35, "Text",ExpressionUUID->"c181c10d-3e80-45e3-8dfa-eb06a64a322c"],
Cell[CellGroupData[{
Cell[169479, 4151, 167, 3, 54, "Subsection",ExpressionUUID->"113e8932-7c5b-4a5e-b246-c55d1a96319f"],
Cell[169649, 4156, 4254, 85, 73, "Input",ExpressionUUID->"0ff18e0a-11ad-4699-9a27-27ac17a9bfa6"],
Cell[CellGroupData[{
Cell[173928, 4245, 3778, 88, 103, "Input",ExpressionUUID->"fc6d0ee8-9e26-477e-b92b-656377099c70"],
Cell[177709, 4335, 11545, 294, 197, "Output",ExpressionUUID->"e30a9c2f-2bcf-43d1-a9c1-fa401099d96c"],
Cell[189257, 4631, 5040, 108, 58, "Output",ExpressionUUID->"31889c64-6b7c-4a20-a661-1153658aef8f"],
Cell[194300, 4741, 4827, 105, 110, "Output",ExpressionUUID->"1019b687-3e35-4c50-8eac-dd43bb5d2b97"],
Cell[199130, 4848, 3648, 79, 62, "Output",ExpressionUUID->"62c902a5-2b14-43e7-b7ae-f80f0ce7dfe6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202815, 4932, 1211, 31, 73, "Input",ExpressionUUID->"a55eaece-2a1f-477b-be77-94701dc87af8"],
Cell[204029, 4965, 2340, 55, 56, "Output",ExpressionUUID->"6f1eb1ed-2ab7-4468-a391-3b76e35cacf2"],
Cell[206372, 5022, 1480, 31, 54, "Output",ExpressionUUID->"2a623e64-4f0d-4cee-9887-2a4e9fafd671"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207889, 5058, 1012, 24, 52, "Input",ExpressionUUID->"805251b2-bb4f-491d-b4a7-4f2cd2f66923"],
Cell[208904, 5084, 1536, 37, 61, "Output",ExpressionUUID->"700b1478-bbcd-43e6-9f92-1f5c78943410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210477, 5126, 771, 23, 85, "Input",ExpressionUUID->"f76454f2-a628-4a77-80f1-a3ed63bd0d09"],
Cell[211251, 5151, 569, 12, 53, "Output",ExpressionUUID->"47be332b-16d8-49e1-8069-0bfa21341080"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211857, 5168, 247, 5, 50, "Input",ExpressionUUID->"88ee7ead-d442-4de3-8fd5-e7913e759993"],
Cell[212107, 5175, 451, 8, 53, "Output",ExpressionUUID->"4101f53f-fbd0-401e-b5fc-255bde11550b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212595, 5188, 503, 13, 30, "Input",ExpressionUUID->"3f64c7cb-7674-49f0-ac1a-20984fc7b5ba"],
Cell[213101, 5203, 1077, 28, 57, "Output",ExpressionUUID->"6bd6d686-c132-4292-8766-34f1278388eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214215, 5236, 756, 18, 30, "Input",ExpressionUUID->"4f91d66e-b7f9-4841-aa5a-f4a3fd5c0418"],
Cell[214974, 5256, 1607, 37, 60, "Output",ExpressionUUID->"63bc45e7-6c77-46c0-b8c0-3e6363f6ee42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216618, 5298, 2539, 60, 105, "Input",ExpressionUUID->"d4b05acd-fa60-4963-9978-906dbbc8e866"],
Cell[219160, 5360, 6950, 167, 104, "Output",ExpressionUUID->"05ce4037-0e45-4c51-b9c0-09c80dc76118"],
Cell[226113, 5529, 7535, 162, 79, "Output",ExpressionUUID->"13199c26-23c7-47dc-b1ab-4a3af934b0af"],
Cell[233651, 5693, 3881, 84, 56, "Output",ExpressionUUID->"c0e9308c-9ed0-4f1c-af46-e0496fe86101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237569, 5782, 2013, 50, 91, "Input",ExpressionUUID->"f7330838-45a5-4725-b0a6-3269c5a5dd35"],
Cell[239585, 5834, 4544, 111, 104, "Output",ExpressionUUID->"f0079a52-43dd-47bd-8a4d-09436b911120"],
Cell[244132, 5947, 4864, 107, 59, "Output",ExpressionUUID->"c9c98be5-6ce9-4dd8-939c-c365ed04147b"],
Cell[248999, 6056, 2955, 68, 57, "Output",ExpressionUUID->"808e1ee2-aeb5-4a62-ba24-aa40ab405141"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251991, 6129, 1864, 46, 115, "Input",ExpressionUUID->"4ee3c951-bc83-4f5d-930c-a634e23c6883"],
Cell[253858, 6177, 429, 6, 34, "Output",ExpressionUUID->"0ae2358a-155a-4e9f-ab26-5dce6b7797a3"],
Cell[254290, 6185, 429, 6, 34, "Output",ExpressionUUID->"946a0cf8-15f6-4bc2-9b88-26c2bdceda66"],
Cell[254722, 6193, 427, 6, 34, "Output",ExpressionUUID->"abdb4f85-4be3-4c3f-92bd-a3404df52043"],
Cell[255152, 6201, 427, 6, 34, "Output",ExpressionUUID->"5df84cee-ffdc-4c1c-8162-012a9b0d6f72"],
Cell[255582, 6209, 427, 6, 34, "Output",ExpressionUUID->"093de610-991d-4562-9de2-e8fde7efe3b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256058, 6221, 341, 6, 54, "Subsection",ExpressionUUID->"27b77615-b4b0-433c-ba12-017138365890"],
Cell[CellGroupData[{
Cell[256424, 6231, 1911, 51, 112, "Input",ExpressionUUID->"efa6827f-a1a5-4f74-a323-ffb931bf443f"],
Cell[258338, 6284, 1989, 54, 56, "Output",ExpressionUUID->"2432ebc3-24e2-419f-8b1a-69d48f46be2a"],
Cell[260330, 6340, 2893, 76, 59, "Output",ExpressionUUID->"85522703-2069-45c8-b2ae-4aada69f10ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263260, 6421, 1796, 47, 94, "Input",ExpressionUUID->"060c7bf7-89ec-47f1-a73d-bbcd68951c09"],
Cell[265059, 6470, 1031, 25, 54, "Output",ExpressionUUID->"86178652-e742-40c6-b84f-50d83b0cb169"],
Cell[266093, 6497, 1146, 28, 59, "Output",ExpressionUUID->"721748bf-22bf-410c-a2ae-c5bd5c8ec7df"],
Cell[267242, 6527, 588, 9, 34, "Output",ExpressionUUID->"ae04ee61-28e8-45dc-82c8-44466ae890b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267867, 6541, 3594, 83, 111, "Input",ExpressionUUID->"32e7854a-16df-4f46-8a06-009ddcd0d766"],
Cell[271464, 6626, 2385, 59, 56, "Output",ExpressionUUID->"2ab3f80b-02e0-4b37-a064-1e58eb59b795"],
Cell[273852, 6687, 4113, 100, 83, "Output",ExpressionUUID->"e3b22801-f55c-4d93-bee0-31ea5f2c015b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278002, 6792, 1938, 48, 73, "Input",ExpressionUUID->"4aa7a799-52e6-423e-969c-c9de1506c358"],
Cell[279943, 6842, 1007, 24, 54, "Output",ExpressionUUID->"89817274-8740-416c-a557-77af6080ab8a"],
Cell[280953, 6868, 1718, 42, 60, "Output",ExpressionUUID->"e4870a0d-328b-4d56-84c8-527137f17b50"],
Cell[282674, 6912, 573, 8, 34, "Output",ExpressionUUID->"e72c4bc3-bc6d-405f-9637-c16ae801c085"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[283308, 6927, 158, 3, 53, "Section",ExpressionUUID->"4c43d9b5-1b95-49ae-9d97-77bfe2adfe1b"],
Cell[CellGroupData[{
Cell[283491, 6934, 225, 4, 54, "Subsection",ExpressionUUID->"286405b5-750e-4b3c-8fd8-ff03f374ac91"],
Cell[283719, 6940, 1157, 32, 58, "Text",ExpressionUUID->"8789af9e-28cb-413c-9170-23484c622410"],
Cell[284879, 6974, 5970, 138, 136, "Input",ExpressionUUID->"3b3c2c6a-f364-411a-afbd-40650143e651"],
Cell[CellGroupData[{
Cell[290874, 7116, 325, 9, 45, "Subsubsection",ExpressionUUID->"c52f9bac-89e8-4834-bffc-b21705ad5bba"],
Cell[CellGroupData[{
Cell[291224, 7129, 4906, 127, 209, "Input",ExpressionUUID->"233aca3c-3309-45ec-a21b-8f0d0b41e0fd"],
Cell[296133, 7258, 1592, 23, 34, "Output",ExpressionUUID->"27db7be2-aa8d-4087-987e-576da06777dc"],
Cell[297728, 7283, 16364, 431, 436, "Output",ExpressionUUID->"8818f983-f926-4515-9f15-fbe1b10c5a7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314141, 7720, 325, 9, 45, "Subsubsection",ExpressionUUID->"00ed85fa-5792-48f3-affb-3cd83beb5d80"],
Cell[CellGroupData[{
Cell[314491, 7733, 4021, 108, 188, "Input",ExpressionUUID->"c7e405ca-d01c-43ca-9f38-2e333bcd7a54"],
Cell[318515, 7843, 935, 14, 34, "Output",ExpressionUUID->"0c6a790d-4008-4303-8518-fd8d67172d26"],
Cell[319453, 7859, 7651, 205, 178, "Output",ExpressionUUID->"e84b906f-a5ae-4122-ae96-562b6ddfd6b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327153, 8070, 327, 9, 45, "Subsubsection",ExpressionUUID->"f99ddc1f-4351-432c-960e-f4cab928e48a"],
Cell[CellGroupData[{
Cell[327505, 8083, 5102, 141, 230, "Input",ExpressionUUID->"cc2bba51-82fb-4d8c-b294-e756ef14d044"],
Cell[332610, 8226, 902, 13, 34, "Output",ExpressionUUID->"a06ca8ad-1abe-4755-9b2a-ea8748c31e90"],
Cell[333515, 8241, 15915, 418, 364, "Output",ExpressionUUID->"e2fe143a-7bfc-4d2c-af08-a17bda694e7a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349479, 8665, 407, 9, 45, "Subsubsection",ExpressionUUID->"496b28c2-a949-4b69-ac6c-e82a509e89fa"],
Cell[CellGroupData[{
Cell[349911, 8678, 5355, 148, 209, "Input",ExpressionUUID->"97ce2998-f340-41ec-a1e7-4287a1250b49"],
Cell[355269, 8828, 334, 5, 34, "Output",ExpressionUUID->"7549c677-aaeb-4a3f-9d6d-d6fd904e08fb"],
Cell[355606, 8835, 16218, 440, 352, "Output",ExpressionUUID->"a73280bc-5675-43c8-8a5e-8d4f3cd1eb9b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[371873, 9281, 372, 9, 45, "Subsubsection",ExpressionUUID->"82c544eb-2162-467f-a66f-c9f50c7605c1"],
Cell[CellGroupData[{
Cell[372270, 9294, 7698, 208, 272, "Input",ExpressionUUID->"b595ab73-743d-4e8b-a30d-ad68947fa441"],
Cell[379971, 9504, 338, 5, 34, "Output",ExpressionUUID->"57a65e09-1cd9-4f8e-9ce8-621ed410f111"],
Cell[380312, 9511, 80403, 2122, 1272, "Output",ExpressionUUID->"60cb88ce-92a0-4476-a197-0a999af6e81a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[460776, 11640, 393, 6, 54, "Subsection",ExpressionUUID->"353029db-ce45-4a21-85cb-5c64d15201ac"],
Cell[461172, 11648, 663, 17, 35, "Text",ExpressionUUID->"501bf732-1563-433a-8d4d-81114a94aa22"],
Cell[461838, 11667, 353, 6, 30, "Input",ExpressionUUID->"b1cab547-f74c-4ecb-9898-0c3f65f77d29"],
Cell[462194, 11675, 326, 6, 30, "Input",ExpressionUUID->"b56ada2e-9ba5-43dd-9a28-ebc51835b3da"],
Cell[462523, 11683, 331, 6, 30, "Input",ExpressionUUID->"23577ec8-28f6-4f87-b5d6-097f66cf7655"],
Cell[462857, 11691, 920, 21, 30, "Input",ExpressionUUID->"805457c3-37e7-4a3a-9e9d-88167b0aa7cd"],
Cell[463780, 11714, 1385, 31, 30, "Input",ExpressionUUID->"10039390-fb34-4e1b-bd7c-94cb694eb0cc"],
Cell[465168, 11747, 1235, 29, 30, "Input",ExpressionUUID->"0886e7f1-add7-4c48-b97e-0d4b5a781fcc"],
Cell[466406, 11778, 1191, 28, 30, "Input",ExpressionUUID->"d954c606-804b-424f-9165-67f0369fc2fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467634, 11811, 169, 3, 54, "Subsection",ExpressionUUID->"ca33fefd-aadd-4924-88c7-382072edbf20"],
Cell[467806, 11816, 647, 17, 35, "Text",ExpressionUUID->"116570a8-5146-4e69-8773-224df7289276"],
Cell[468456, 11835, 1280, 29, 30, "Input",ExpressionUUID->"9071f199-1f95-40b8-8dce-fa4801bb1dcc"],
Cell[469739, 11866, 1564, 35, 30, "Input",ExpressionUUID->"cb4fc5e0-32c8-4704-9d82-6af53f6fe9fe"],
Cell[CellGroupData[{
Cell[471328, 11905, 251, 4, 61, "Subsubsection",ExpressionUUID->"8ac61b11-d416-4c5b-8e22-86d1364f5515"],
Cell[471582, 11911, 1965, 53, 108, "Input",ExpressionUUID->"62cf7315-90c7-4ba8-afab-aac72a0bdd6d"],
Cell[473550, 11966, 1881, 53, 108, "Input",ExpressionUUID->"92db6a99-f11d-49d1-b051-ee4a410bb9f2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[475492, 12026, 541, 13, 54, "Section",ExpressionUUID->"2f0014a1-72db-4d32-bf4a-8c4ad9aea518"],
Cell[CellGroupData[{
Cell[476058, 12043, 574, 16, 52, "Input",ExpressionUUID->"845e7f65-0ba5-4dd6-a9f5-c1ab1be0d5a8"],
Cell[476635, 12061, 627, 10, 34, "Output",ExpressionUUID->"6b4d65e5-307f-4720-9e30-7070782b6c70"],
Cell[477265, 12073, 627, 10, 34, "Output",ExpressionUUID->"ffb81fbb-f75d-49d4-81ea-d92f2c4de09c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477929, 12088, 583, 16, 52, "Input",ExpressionUUID->"cb75c202-2216-4b37-ae29-d6071df8a82b"],
Cell[478515, 12106, 637, 10, 34, "Output",ExpressionUUID->"4d067c84-408e-4c30-b062-7e4ab51050a0"],
Cell[479155, 12118, 635, 10, 34, "Output",ExpressionUUID->"1e10eceb-78fa-422a-9d1a-c6ddb40e5ed4"]
}, Open  ]],
Cell[479805, 12131, 3647, 90, 96, "Input",ExpressionUUID->"7bd4f877-835b-4352-9b49-8718a0d9da13"],
Cell[483455, 12223, 1197, 33, 30, "Input",ExpressionUUID->"c076e7a5-c864-4e3a-8b34-a5f2eab98c42"],
Cell[CellGroupData[{
Cell[484677, 12260, 1651, 45, 94, "Input",ExpressionUUID->"b81dd496-05b2-4538-b508-d80ee7e0b83e"],
Cell[486331, 12307, 347, 6, 34, "Output",ExpressionUUID->"b742173b-9c87-4d86-8d9a-796baf7d8399"],
Cell[486681, 12315, 347, 6, 34, "Output",ExpressionUUID->"6b3fa205-cce1-4d57-a9b3-b9e057baf1fa"],
Cell[487031, 12323, 347, 6, 34, "Output",ExpressionUUID->"55b9b5b9-e573-411d-9790-50b898e41794"],
Cell[487381, 12331, 347, 6, 34, "Output",ExpressionUUID->"dbd30e67-b97e-47fb-8e5b-95f89ba38a98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[487765, 12342, 165, 3, 54, "Subsection",ExpressionUUID->"60a16e77-3829-495b-bfd1-56106e30647a"],
Cell[487933, 12347, 842, 21, 30, "Input",ExpressionUUID->"7a6d28d3-ab84-4d82-b268-f06505f89860"],
Cell[488778, 12370, 720, 19, 30, "Input",ExpressionUUID->"28096ec5-b9ea-4b5d-8eae-2a3b9db56b60"],
Cell[489501, 12391, 1706, 48, 93, "Input",ExpressionUUID->"c26ad7e3-d0cc-4e2d-9af2-0c1e9c2e9f50"],
Cell[491210, 12441, 2957, 77, 108, "Input",ExpressionUUID->"183bf16c-12fc-4130-98e0-b7e286c3ad3b"],
Cell[494170, 12520, 911, 23, 52, "Input",ExpressionUUID->"182519cc-43ac-41f3-a18e-487621963027"],
Cell[CellGroupData[{
Cell[495106, 12547, 3284, 95, 170, "Input",ExpressionUUID->"6619f6f9-8fdb-4a0c-8a5f-2d2941ae8d4b"],
Cell[498393, 12644, 472, 9, 34, "Output",ExpressionUUID->"c24d2740-bf76-40a9-b536-11167900302b"],
Cell[498868, 12655, 674, 15, 34, "Output",ExpressionUUID->"8d76c5ba-dbbd-4e4a-a783-c84ffd2c212a"],
Cell[499545, 12672, 28063, 653, 357, "Output",ExpressionUUID->"47028696-bc18-44ce-923b-4c76c4c3e812"],
Cell[527611, 13327, 393, 6, 34, "Output",ExpressionUUID->"e90c26b8-f365-4d44-8f60-7e6df5c9a8d1"],
Cell[528007, 13335, 394, 6, 34, "Output",ExpressionUUID->"6cca50bd-cc90-446c-83e6-353fdadfb4db"],
Cell[528404, 13343, 4715, 130, 83, "Output",ExpressionUUID->"29c52796-29a8-427f-bf04-9d78582844c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533156, 13478, 3151, 93, 170, "Input",ExpressionUUID->"1a17ffaf-1803-4c8e-8f4f-fc2e6255f545"],
Cell[536310, 13573, 302, 7, 34, "Output",ExpressionUUID->"8bd35cb4-b023-4d50-a6fb-5e8d3f6edcbc"],
Cell[536615, 13582, 504, 13, 34, "Output",ExpressionUUID->"592684a3-958a-484e-8822-68419e4d8ae6"],
Cell[537122, 13597, 53764, 1216, 613, "Output",ExpressionUUID->"201f63e4-2f2d-462f-a1f9-9e34682a9a28"],
Cell[590889, 14815, 224, 4, 34, "Output",ExpressionUUID->"62ae839f-c198-47c6-b1b5-237bc257f330"],
Cell[591116, 14821, 224, 4, 34, "Output",ExpressionUUID->"b1ba4631-fdc1-4138-92f7-e933f962b870"],
Cell[591343, 14827, 3959, 106, 60, "Output",ExpressionUUID->"072a6dd6-1a1f-4f73-b3f6-ac93f0d6ca56"]
}, Open  ]],
Cell[595317, 14936, 524, 14, 30, "Input",ExpressionUUID->"2d981bf0-381b-45b4-aa48-1145252aa33b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/sec_3-2-1_tadpoles.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    115099,       2858]
NotebookOptionsPosition[    109437,       2757]
NotebookOutlinePosition[    109830,       2773]
CellTagsIndexPosition[    109787,       2770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tadpoles", "Title",
 CellChangeTimes->{{3.838302242801249*^9, 
  3.838302245336355*^9}},ExpressionUUID->"4d77765e-73e2-4054-8fa5-\
3c74be4d8d21"],

Cell["Equations for the tadpole coefficients in eq. (3.16)", "Subtitle",
 CellChangeTimes->{{3.843984314208603*^9, 3.8439843322621193`*^9}, {
   3.843984410067103*^9, 3.843984420882348*^9}, {3.843984993603413*^9, 
   3.843984993906217*^9}, 
   3.8439852402384157`*^9},ExpressionUUID->"7582b0a2-5cf9-4142-8c9c-\
c4ea0e851741"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.708858641530917*^9, 3.7088586429958143`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e0523f0c-4d14-423f-9eec-1a9192e7e95c"],

Cell[CellGroupData[{

Cell["Geometry ", "Subsection",
 CellChangeTimes->{{3.706268127339229*^9, 3.706268128226259*^9}, 
   3.7308031212600727`*^9},ExpressionUUID->"de403958-c5ee-41ec-9f6b-\
3d7cb90e68f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coords", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"g", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"A", "[", "r", "]"}]}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "j"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], 
         RowBox[{"-", "1"}]], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], ",", "0"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "j"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0", ",", "0", 
        ",", 
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], "}"}]}], 
   ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7062656320784187`*^9, 3.7062656417839622`*^9}, 
   3.7062656733069487`*^9, {3.706266257926169*^9, 3.706266258582859*^9}, {
   3.706296094457572*^9, 3.706296095588146*^9}, {3.7077253633970337`*^9, 
   3.7077254031625147`*^9}, {3.722226993005898*^9, 3.722227034588807*^9}, {
   3.728187339597891*^9, 3.7281873451432343`*^9}, {3.778958304655652*^9, 
   3.778958323655813*^9}, {3.8377736121375017`*^9, 3.837773613151609*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c515f2d5-70dd-469d-af32-f39eb790442e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       RowBox[{"A", "[", "r", "]"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "j"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}]},
     {"0", 
      FractionBox["1", 
       RowBox[{"B", "[", "r", "]"}]], "0", "0"},
     {"0", "0", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "0"},
     {
      RowBox[{
       RowBox[{"-", "j"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], "0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.778958342065613*^9, 3.837773640173244*^9, 
  3.8377875568279657`*^9, 3.837788816295434*^9, 3.837793707191463*^9, 
  3.838302249754965*^9, 3.843984453157065*^9, 3.843985061156043*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"068491f7-93f9-46f4-b4d1-\
bd9776122d65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "coords"}], "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"ef7cdfb4-d969-438c-8549-11705477277b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"A", "[", "r", "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", "j"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}]},
       {"0", 
        FractionBox["1", 
         RowBox[{"B", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "0"},
       {
        RowBox[{
         RowBox[{"-", "j"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`A[$CellContext`r], 0, 0, -$CellContext`j 
      Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r]}, {
     0, $CellContext`B[$CellContext`r]^(-1), 0, 0}, {0, 0, 
      $CellContext`\[ScriptCapitalC][$CellContext`r], 0}, {-$CellContext`j 
      Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r], 0, 0, 
      Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MZxt8XSKyAaAIT+oj8=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"59f39719-715f-4215-9320-973278be1c49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"], 
      RowBox[{"B", "[", "r", "]"}]], "-", 
     RowBox[{
      RowBox[{"A", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "-", 
     RowBox[{"2", " ", "j", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`B[$CellContext`r]^(-1) $CellContext`d[$CellContext`r]^2 - \
$CellContext`A[$CellContext`r] $CellContext`d[$CellContext`t]^2 + \
$CellContext`d[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`d[$CellContext`\
\[Phi]]^2 
     Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r] - 
    2 $CellContext`j $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[Phi]] 
    Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r], 32]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MbRwmPpFRANAIFWocw=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"8b80aae0-f5b1-4ae4-ba1b-5c22607029d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], "2"]}]}]]}], "0", 
        "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"j", " ", 
           RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], "2"]}]}]]}]},
       {"0", 
        RowBox[{"B", "[", "r", "]"}], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"j", " ", 
           RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], "2"]}]}]]}], "0", 
        "0", 
        FractionBox[
         RowBox[{
          RowBox[{"A", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "4"]}], 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["j", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-$CellContext`\[ScriptCapitalC][$CellContext`r]/($CellContext`\
A[$CellContext`r] $CellContext`\[ScriptCapitalC][$CellContext`r] + \
$CellContext`j^2 
       Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r]^2), 0, 
      0, -$CellContext`j \
$CellContext`\[ScriptCapitalD][$CellContext`r]/($CellContext`A[$CellContext`r]\
 $CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`j^2 
       Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r]^2)}, {0, 
      $CellContext`B[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`\[ScriptCapitalC][$CellContext`r]^(-1), 
      0}, {-$CellContext`j \
$CellContext`\[ScriptCapitalD][$CellContext`r]/($CellContext`A[$CellContext`r]\
 $CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`j^2 
       Sin[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r]^2), 0, 
      0, $CellContext`A[$CellContext`r] 
      Csc[$CellContext`\[Theta]]^4/($CellContext`A[$CellContext`r] 
       Csc[$CellContext`\[Theta]]^2 \
$CellContext`\[ScriptCapitalC][$CellContext`r] + $CellContext`j^2 \
$CellContext`\[ScriptCapitalD][$CellContext`r]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MZxl/eyKyAaAIWBolI=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e4fc49e2-44c3-4c67-b6e2-9007fcb4261d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.023143000000000136`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.023143000000000136`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MZRMWLZFRANAIEUocY=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"aca9f6b5-19e4-4482-b7ec-ddd29561a1ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.009343000000000323`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.009343000000000323, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MbxSsKyKyAaAIbkooE=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f2ecb361-1259-47c3-9a14-bea4e8584400"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.03544400000000003`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.03544400000000003, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MbxX+LyKyAaAIhBoq0=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3b9f42f8-5fd1-4149-a3a4-5db4e0a72a38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.13924999999999965`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.13924999999999965`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MYx7MbqKyAaAIZaooA=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ee7f9298-5025-4404-b306-766263cd7ad4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", "0.116066`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.116066, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MYxa8L6KyAaAIUaolA=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"38612dfa-ea07-4d89-a2a2-a9534e490074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.4468040000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.4468040000000002, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/Mbxy+O9V0A0AIwDozs=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"68cc9717-fdff-4414-90b1-68e5f13ecd67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.14563499999999996`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.14563499999999996`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MZx4eRDV0A0AIdZop0=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b4967a1c-145b-455f-b3cf-e77f6abbbeea"],

Cell[BoxData["\<\"All tasks completed in 0.921481 seconds\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+JL6klLBRa8djR5tudFLpAWyWnemgekLz0zE8wH0lWz
YneA6NUiLuwFQDqrrc+tEKRe8+ShIiBdw5D4+xmQ5ufJ/fASSBf8n+Cyc+Fr
xxVP11y+B6RNvrgqPQDS6bX/Gx8B6T0buJ+BaJ7F85TEFr123PfOuwpEx8cb
zJEA0mUm84uMgPQhVVZPi82vHTUmJq2Zuvu1o/eXfOFZQLpawcpZ8OBrx1Uy
X9pB9DWeOm8DID3tlK2jIZBev4lhnyWQjnAp+fX52GtHNrnlv+SOv3Y8K1Re
l33mtaMS++qmU+pvHDv2Zb38Mf2NI1PQiS3/gfR/ZaUghhlvHHf8KN3KBKTz
rzOz/QbSCquXdVxc/MbRde6hKyAaAIS/oks=
  "],
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"020bc595-b430-4542-9c8a-2087c564fffd"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Projected tensors", "Subsection",
 CellChangeTimes->{{3.707990295091054*^9, 3.707990303009544*^9}, {
  3.837793717587569*^9, 
  3.837793718133366*^9}},ExpressionUUID->"4f5d242d-6bac-40f4-9287-\
9aec18e56226"],

Cell["Notations and details in Apps. B and C.", "Text",
 CellChangeTimes->{{3.84398463804819*^9, 
  3.8439846479488707`*^9}},ExpressionUUID->"5a127d7b-d373-4e8a-8281-\
60de751bc0ad"],

Cell[CellGroupData[{

Cell[TextData[{
 "Orthogonal vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "M"], TraditionalForm]],ExpressionUUID->
  "58f134a8-c8af-40e5-8514-585e2bd08d45"]
}], "Subsubsection",
 CellChangeTimes->{{3.707989742604746*^9, 3.7079897460164347`*^9}, {
  3.7079897772068653`*^9, 3.707989787087975*^9}, {3.707990251141285*^9, 
  3.707990267219069*^9}, {3.707990305257641*^9, 
  3.7079903054174757`*^9}},ExpressionUUID->"66f2a207-f4b6-480e-b06d-\
dd120c390374"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"gUU", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]]], ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nU", "=", 
   RowBox[{"Raise", "[", 
    RowBox[{"nd", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"nU", "-", 
     RowBox[{"gUU", ".", "nd"}]}], ")"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lapse", "=", 
   RowBox[{"nd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7079897477415943`*^9, 3.707989818237846*^9}, {
  3.7079902004960823`*^9, 3.70799021772552*^9}, {3.7079912348054132`*^9, 
  3.707991248331176*^9}, {3.707991431396204*^9, 3.707991434212016*^9}, {
  3.707996099590502*^9, 3.707996112882826*^9}, {3.707997092204987*^9, 
  3.707997110505777*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"db6afbe9-716f-4d4b-9f3f-21459b9639b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.707989820564727*^9, 3.707989839205855*^9}, {
   3.707990214017956*^9, 3.707990218072098*^9}, {3.707991238159501*^9, 
   3.707991249018292*^9}, 3.7079914358616*^9, 3.707991494378644*^9, 
   3.7079922108864937`*^9, 3.707993549032036*^9, 3.7079941797860622`*^9, {
   3.707996107547861*^9, 3.7079961135648737`*^9}, 3.707996742835002*^9, {
   3.707997107787722*^9, 3.707997110826885*^9}, 3.707999775751601*^9, 
   3.708237882420471*^9, 3.708244132032981*^9, 3.7086684741550837`*^9, 
   3.708745383874405*^9, 3.708748059553224*^9, 3.70875292138706*^9, 
   3.708753721606166*^9, 3.708858654391296*^9, 3.708859355656209*^9, 
   3.708863722752941*^9, 3.708916638308173*^9, 3.717841489544011*^9, 
   3.722227063829856*^9, 3.7222360702491007`*^9, 3.725101601240418*^9, 
   3.7251021475851927`*^9, 3.72516515010964*^9, 3.725167114154694*^9, 
   3.725184496241688*^9, 3.728187351252326*^9, 3.72827541540061*^9, 
   3.731053557442256*^9, 3.778958401578209*^9, 3.837775331384346*^9, 
   3.8377888338673973`*^9, 3.8377937207264977`*^9, 3.8383022875154963`*^9, 
   3.843984533442203*^9, 3.843985062146625*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"7bbb3852-e307-4808-968e-5a0ee453342f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extrinsic curvature", "Subsubsection",
 CellChangeTimes->{{3.707990312498664*^9, 
  3.707990315809041*^9}},ExpressionUUID->"262b9052-4669-4d1c-9187-\
5ee6041b0e05"],

Cell[TextData[{
 "We define the covariant derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Dn", 
     RowBox[{"M", " ", "N"}]], "=", 
    RowBox[{
     SubscriptBox["\[Del]", "M"], 
     SubscriptBox["n", "N"]}]}], TraditionalForm]],ExpressionUUID->
  "799a4f75-6ed0-4257-b4c5-999090693b31"],
 "."
}], "Text",
 CellChangeTimes->{{3.707995349019123*^9, 3.7079953652811317`*^9}, {
  3.707995400751602*^9, 3.7079955257320213`*^9}, {3.707996248542457*^9, 
  3.7079963021682987`*^9}, {3.707996756935727*^9, 3.707996758503784*^9}, {
  3.708244152199995*^9, 3.70824415782211*^9}, {3.722236630294784*^9, 
  3.7222366322627497`*^9}, {3.843984542610124*^9, 
  3.8439845475209427`*^9}},ExpressionUUID->"07330cfa-721a-4e54-bc91-\
6e2a63214485"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dn", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"covD", "[", "nd", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dn", ".", "nU"}], "//", "PowerExpand"}]}], "Input",
 CellChangeTimes->{{3.7079961507552767`*^9, 3.707996153544806*^9}, {
  3.7079963173652983`*^9, 3.7079963430970507`*^9}, {3.728187365791728*^9, 
  3.728187368276821*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2c17bb44-2167-460a-8122-eebcaab86955"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7079963434424*^9, 3.7079967613258543`*^9, 3.707999779041525*^9, 
   3.708237922064331*^9, 3.7082441759930983`*^9, 3.708668486178529*^9, 
   3.708745639046155*^9, 3.708748059758051*^9, 3.7087529247322397`*^9, 
   3.7087537217914553`*^9, 3.7088586591539297`*^9, 3.7088593590070143`*^9, 
   3.7088637260901337`*^9, 3.708916638501226*^9, 3.717841489759944*^9, 
   3.722227071844617*^9, 3.722236074115266*^9, 3.725101602938201*^9, 
   3.7251021507708483`*^9, 3.725165153944729*^9, 3.725167114227066*^9, 
   3.725184496308318*^9, {3.7281873531484413`*^9, 3.728187368673717*^9}, 
   3.728275418136465*^9, 3.73105356017936*^9, 3.778958413188274*^9, 
   3.837775331447217*^9, 3.837788833931879*^9, 3.837793720769885*^9, 
   3.8383022875906982`*^9, 3.843984549003913*^9, 3.843985062153304*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d7aaed07-5d51-4367-b71c-239cb90a1bb1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kdd", "=", 
   RowBox[{
    RowBox[{"Dn", "-", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "nd", ",", 
       RowBox[{"nU", ".", "Dn"}]}], "]"}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KUU", "=", 
   RowBox[{"gUU", ".", "Kdd", ".", "gUU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrK", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{"gUU", ".", "Kdd"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.707996395721663*^9, {3.707996432119851*^9, 3.707996560121003*^9}, {
   3.707996603368125*^9, 3.707996603815378*^9}, {3.707996647518475*^9, 
   3.707996656308477*^9}, {3.707996792705155*^9, 3.707996875459597*^9}, {
   3.707996918866094*^9, 3.7079970081682568`*^9}, {3.722227094581202*^9, 
   3.722227160535173*^9}, {3.7222272291898127`*^9, 3.722227234621607*^9}, {
   3.728187376191711*^9, 3.728187378051383*^9}, {3.8439845541463013`*^9, 
   3.843984556105783*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e63e3904-dfb5-4276-b468-9bc6911a8f69"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Stress-energy tensor", "Subsection",
 CellChangeTimes->{{3.706268114705447*^9, 3.7062681207562647`*^9}, {
  3.7077335457849827`*^9, 3.707733549455326*^9}, {3.707733792523387*^9, 
  3.707733801008585*^9}, {3.7079971352749443`*^9, 
  3.70799713564009*^9}},ExpressionUUID->"c020ca91-0792-4748-94ec-\
15ac2832daea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GaussBonnet4D", "=", 
   RowBox[{
    RowBox[{"multiDot", "[", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"RUddd", ",", "2", ",", "3", ",", "4"}], "]"}], ",", "Rdddd", 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"Tr", "[", 
      RowBox[{"Rdd", ".", "gUU", ".", "Rdd", ".", "gUU"}], "]"}]}], "+", 
    SuperscriptBox["R", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.837788343735731*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"7d2e35ac-54f2-4d6f-98aa-fe915af8573a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"f", "[", "r", "]"}]}], ")"}], 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "j"}], " ", 
        RowBox[{"\[Beta]", "[", "r", "]"}], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"gdd", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f", "[", "r", "]"}]}], 
         RowBox[{"gUU", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{"\[CapitalLambda]", "[", "r", "]"}], "-", 
        RowBox[{"j", " ", 
         RowBox[{"\[Beta]", "[", "r", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"gUU", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}]}]}], ")"}]}]}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T\[Alpha]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Alpha]", "[", "r", "]"}]}], 
      RowBox[{"Tr", "[", 
       RowBox[{"KUU", ".", "Kdd"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"gdd", "+", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "nd", ",", "nd"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"covDiv", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "r", "]"}], 
         RowBox[{"gUU", ".", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "Kdd", ",", "nd"}], "]"}]}]}], ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", "Kdd", ",", "nd"}], "]"}], ".", "gUU"}]}], 
       ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TGB", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Xi]", "[", "r", "]"}], 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Rdddd", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
           "Rdddd", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"covDiv", "[", 
          RowBox[{
           RowBox[{"covDiv", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", "r", "]"}], 
              RowBox[{"Raise", "[", 
               RowBox[{"Rdddd", ",", "2", ",", "4"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Xi]", "[", "r", "]"}], "R", " ", "Rdd"}], "+", 
        RowBox[{"8", 
         RowBox[{"covDiv", "[", 
          RowBox[{
           RowBox[{"covD", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", "r", "]"}], 
              RowBox[{"Rdd", ".", "gUU"}]}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"covD", "[", 
          RowBox[{"covD", "[", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "r", "]"}], "R"}], "]"}], "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"covDiv", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"covD", "[", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "r", "]"}], "Rdd"}], "]"}], ".", "gUU"}], 
           ",", 
           RowBox[{"{", "3", "}"}]}], "]"}]}], "-", 
        RowBox[{"4", "gdd", " ", 
         RowBox[{"covDiv", "[", 
          RowBox[{
           RowBox[{"covDiv", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", "r", "]"}], 
              RowBox[{"gUU", ".", "Rdd", ".", "gUU"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", "gdd", " ", 
         RowBox[{"covDiv", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"covD", "[", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "r", "]"}], "R"}], "]"}], ".", "gUU"}], 
           ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"gdd", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Xi]", "[", "r", "]"}], "GaussBonnet4D"}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tdd", "=", 
   FractionBox[
    RowBox[{"T0", "+", "T\[Alpha]", "+", "TGB", "+", 
     RowBox[{"Transpose", "[", 
      RowBox[{"T0", "+", "T\[Alpha]", "+", "TGB"}], "]"}]}], "2"]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707795250279985*^9, 3.707795342444281*^9}, {
   3.707795435377836*^9, 3.707795439095378*^9}, {3.707997143288293*^9, 
   3.707997161207624*^9}, {3.707997243180367*^9, 3.707997244100054*^9}, {
   3.7079974209503393`*^9, 3.707997449797204*^9}, {3.7082394677061462`*^9, 
   3.708239489153448*^9}, {3.708239521062813*^9, 3.7082395432552156`*^9}, {
   3.70823958820536*^9, 3.70823958843609*^9}, {3.7082396311398973`*^9, 
   3.708239711079936*^9}, {3.7082448041086206`*^9, 3.708244861504903*^9}, 
   3.708244963692417*^9, {3.708245015228725*^9, 3.708245139486949*^9}, {
   3.708245263922037*^9, 3.708245266528109*^9}, {3.708668753617156*^9, 
   3.708668774623185*^9}, {3.7086688344787407`*^9, 3.7086689816092243`*^9}, 
   3.70866910736343*^9, {3.708858673073227*^9, 3.708858685420417*^9}, {
   3.722227386972678*^9, 3.7222274285718117`*^9}, {3.7222276952945642`*^9, 
   3.722227756725706*^9}, 3.7222303377662973`*^9, {3.722230374066712*^9, 
   3.722230405248115*^9}, {3.722230441860889*^9, 3.722230484445722*^9}, {
   3.7222305378211813`*^9, 3.722230601547164*^9}, {3.722230693095583*^9, 
   3.722230694309525*^9}, {3.7222308647535877`*^9, 3.722230873041595*^9}, {
   3.725101679912848*^9, 3.7251017388128853`*^9}, {3.725101783821043*^9, 
   3.72510183090479*^9}, {3.725101866879056*^9, 3.725101919609542*^9}, {
   3.7251019526689987`*^9, 3.725101968004376*^9}, {3.725102002419845*^9, 
   3.725102006712892*^9}, {3.725184984406831*^9, 3.725185096969212*^9}, 
   3.731053459835484*^9, {3.731053519745232*^9, 3.731053544336007*^9}, {
   3.7310536148715973`*^9, 3.731053673138158*^9}, {3.778958436571189*^9, 
   3.778958445969637*^9}, {3.778958744163656*^9, 3.7789588243503447`*^9}, {
   3.7789594322487803`*^9, 3.7789594439984827`*^9}, {3.778960001857185*^9, 
   3.77896007577034*^9}, {3.7789604101496773`*^9, 3.7789604244518948`*^9}, {
   3.778960498225998*^9, 3.77896051038694*^9}, {3.837774972895851*^9, 
   3.837774976508193*^9}, {3.83777527451484*^9, 3.8377753179302177`*^9}, {
   3.837787483811015*^9, 3.8377875790574408`*^9}, {3.837787610838223*^9, 
   3.8377876349947453`*^9}, {3.8377877252703333`*^9, 3.837787865091329*^9}, {
   3.837787909253804*^9, 3.8377880341614943`*^9}, {3.837788070060585*^9, 
   3.837788288071088*^9}, {3.837788331353119*^9, 3.837788379099605*^9}, {
   3.837788467453609*^9, 3.837788475820416*^9}, {3.837788515801553*^9, 
   3.837788518128736*^9}, 3.837788582114746*^9, 3.837788745292716*^9, {
   3.837788848629149*^9, 3.8377888584819098`*^9}, {3.83779378805895*^9, 
   3.837793788986298*^9}, {3.8439850553183804`*^9, 3.843985056843717*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"658ab0cc-ddbf-4755-9cf2-46bbcdab0feb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Einstein\[CloseCurlyQuote]s equations (background)", "Subsection",
 CellChangeTimes->{{3.7062681325913687`*^9, 3.706268135831279*^9}, {
  3.707733573073276*^9, 3.70773358743682*^9}, {3.7251849597351513`*^9, 
  3.7251849630524597`*^9}},ExpressionUUID->"6fa102e0-7cba-44f7-b84d-\
aed747c1d392"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Edd", "=", 
   RowBox[{"Lower", "[", 
    RowBox[{"EUd", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ModifiedEinsteinTensordd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M2", "[", "r", "]"}], "Edd"}], "-", 
    RowBox[{"covD", "[", 
     RowBox[{"covD", "[", 
      RowBox[{"M2", "[", "r", "]"}], "]"}], "]"}], "+", 
    RowBox[{"gdd", " ", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", 
         RowBox[{"M2", "[", "r", "]"}], "]"}]}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.706274290635776*^9, 3.706274303307488*^9}, {
   3.707725246345914*^9, 3.7077252466013117`*^9}, {3.7077338589851847`*^9, 
   3.7077338599838753`*^9}, 3.707795476821809*^9, 3.722227437608828*^9, {
   3.7222308912957582`*^9, 3.72223089256544*^9}, {3.725102008368806*^9, 
   3.7251020403774967`*^9}, {3.725165236014791*^9, 3.725165240292461*^9}, {
   3.725165981840403*^9, 3.725165996114607*^9}, {3.725166035888997*^9, 
   3.725166044873802*^9}, {3.72516609688783*^9, 3.7251661006717033`*^9}, {
   3.725166135254115*^9, 3.725166160173265*^9}, {3.725185116672256*^9, 
   3.725185124390584*^9}, {3.728187403645732*^9, 3.728187405173177*^9}, {
   3.778958880439416*^9, 3.7789588846133423`*^9}, {3.7789590522018414`*^9, 
   3.778959057503952*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"23d3c4b2-0027-4508-9407-8dde0f844fb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eoms", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ModifiedEinsteinTensordd", "-", "Tdd"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778959091267494*^9, 3.7789591208814383`*^9}, 
   3.778959190106695*^9, {3.837789072196889*^9, 3.837789072604919*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b3b5a844-f65c-4037-9776-878632b4047a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collMp", "[", "xx_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{"xx", ",", 
    RowBox[{"{", 
     RowBox[{"Mp", ",", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Alpha]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"M2", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"M2", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"M2", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"f", "[", "r", "]"}], ",", 
      RowBox[{"\[CapitalLambda]", "[", "r", "]"}], ",", 
      RowBox[{"\[Beta]", "[", "r", "]"}], ",", "j"}], "}"}], ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.778959231093853*^9, 3.778959276057169*^9}, {
  3.778959335633194*^9, 3.778959354357671*^9}, {3.837789272175098*^9, 
  3.8377892760069942`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c1caf1e5-8294-4147-89bc-8c06ed02e29a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq1", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"eoms", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
     RowBox[{
      RowBox[{"A", "[", "r", "]"}], " ", 
      RowBox[{"B", "[", "r", "]"}]}]], "//", "Simplify"}], "//", 
   "collMp"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eoms", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
   "FullSimplify"}], "//", "collMp"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eoms", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "//", 
   "FullSimplify"}], "//", "collMp"}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"-", "2"}]], 
     RowBox[{"-", "j"}]], 
    RowBox[{"eoms", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}]}], "//", 
   "collMp"}]}]}], "Input",
 CellChangeTimes->{{3.7789591958433123`*^9, 3.778959201369667*^9}, {
   3.778959246657021*^9, 3.778959252570733*^9}, {3.778959302358683*^9, 
   3.778959320781852*^9}, {3.778959368435553*^9, 3.778959370144992*^9}, {
   3.837789234803979*^9, 3.837789235668623*^9}, {3.8377892870017843`*^9, 
   3.837789325797545*^9}, {3.837789390201508*^9, 3.837789493024186*^9}, {
   3.837789651478733*^9, 3.837789727211916*^9}, {3.837789896851988*^9, 
   3.837789900283313*^9}, {3.83779009659872*^9, 3.837790100980832*^9}, {
   3.8377902682716923`*^9, 3.837790268830533*^9}, {3.837793998526948*^9, 
   3.8377940028618937`*^9}, 3.837794058746571*^9, {3.838302658425338*^9, 
   3.838302680870192*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5e9660f9-6b2f-483a-b846-1bce59002de2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"f", "[", "r", "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[CapitalLambda]", "[", "r", "]"}], 
   RowBox[{"B", "[", "r", "]"}]], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["M2", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], 
       RowBox[{"2", " ", 
        RowBox[{"B", "[", "r", "]"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "r", "]"}]}]], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"A", "[", "r", "]"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"B", "[", "r", "]"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "+", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
      RowBox[{"A", "[", "r", "]"}]]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["M2", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"M2", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["B", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"B", "[", "r", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"B", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "3"]], "-", 
     RowBox[{"2", " ", 
      RowBox[{"B", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
      RowBox[{
       SuperscriptBox["\[Xi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
       RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["B", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Xi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      RowBox[{"B", "[", "r", "]"}]], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Xi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7789592022175083`*^9, {3.778959252856834*^9, 3.778959279311142*^9}, {
   3.7789593111035633`*^9, 3.7789593706183567`*^9}, 3.77895945741888*^9, 
   3.77896008325215*^9, 3.778960517214191*^9, {3.8377892128011417`*^9, 
   3.837789236062739*^9}, {3.837789279985648*^9, 3.8377893262692833`*^9}, {
   3.837789390452958*^9, 3.837789493448832*^9}, {3.837789656578231*^9, 
   3.837789727549171*^9}, {3.837789897591422*^9, 3.837789900591424*^9}, 
   3.8377901015406733`*^9, 3.837790269420664*^9, 3.837794019306669*^9, 
   3.83779405917375*^9, {3.8383026434555387`*^9, 3.83830268118277*^9}, 
   3.843984858429089*^9, 3.843985169839231*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"9b0d31b8-ca06-4c6c-b24a-f528a2095f44"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7789592022175083`*^9, {3.778959252856834*^9, 3.778959279311142*^9}, {
   3.7789593111035633`*^9, 3.7789593706183567`*^9}, 3.77895945741888*^9, 
   3.77896008325215*^9, 3.778960517214191*^9, {3.8377892128011417`*^9, 
   3.837789236062739*^9}, {3.837789279985648*^9, 3.8377893262692833`*^9}, {
   3.837789390452958*^9, 3.837789493448832*^9}, {3.837789656578231*^9, 
   3.837789727549171*^9}, {3.837789897591422*^9, 3.837789900591424*^9}, 
   3.8377901015406733`*^9, 3.837790269420664*^9, 3.837794019306669*^9, 
   3.83779405917375*^9, {3.8383026434555387`*^9, 3.83830268118277*^9}, 
   3.843984858429089*^9, 3.843985169842443*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"c49106f4-bda9-4b7e-91c6-93e53b157dcf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7789592022175083`*^9, {3.778959252856834*^9, 3.778959279311142*^9}, {
   3.7789593111035633`*^9, 3.7789593706183567`*^9}, 3.77895945741888*^9, 
   3.77896008325215*^9, 3.778960517214191*^9, {3.8377892128011417`*^9, 
   3.837789236062739*^9}, {3.837789279985648*^9, 3.8377893262692833`*^9}, {
   3.837789390452958*^9, 3.837789493448832*^9}, {3.837789656578231*^9, 
   3.837789727549171*^9}, {3.837789897591422*^9, 3.837789900591424*^9}, 
   3.8377901015406733`*^9, 3.837790269420664*^9, 3.837794019306669*^9, 
   3.83779405917375*^9, {3.8383026434555387`*^9, 3.83830268118277*^9}, 
   3.843984858429089*^9, 3.8439851698435087`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"7e7aa3f4-d261-462e-8002-65dc6df1ff71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "r", "]"}], " ", 
   RowBox[{"f", "[", "r", "]"}], " ", 
   RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], "+", 
  RowBox[{"\[Beta]", "[", "r", "]"}], "+", 
  RowBox[{
   RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
   RowBox[{"\[CapitalLambda]", "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["M2", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"A", "[", "r", "]"}]], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"B", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"B", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   RowBox[{"B", "[", "r", "]"}], " ", 
   RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["M2", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"]], "-", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
     RowBox[{
      RowBox[{"B", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"A", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], 
   RowBox[{
    RowBox[{"M2", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"A", "[", "r", "]"}], " ", 
          RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{
             RowBox[{"A", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"A", "[", "r", "]"}], "2"]}], " ", 
          RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"A", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}]}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"A", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"A", "[", "r", "]"}], " ", 
             RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"A", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"B", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"A", "[", "r", "]"}], " ", 
      RowBox[{"B", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"B", "[", "r", "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Xi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"B", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Xi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"B", "[", "r", "]"}]}], " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Xi]", "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Xi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"B", "[", "r", "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Xi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"B", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[ScriptCapitalD]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Xi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ScriptCapitalD]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7789592022175083`*^9, {3.778959252856834*^9, 3.778959279311142*^9}, {
   3.7789593111035633`*^9, 3.7789593706183567`*^9}, 3.77895945741888*^9, 
   3.77896008325215*^9, 3.778960517214191*^9, {3.8377892128011417`*^9, 
   3.837789236062739*^9}, {3.837789279985648*^9, 3.8377893262692833`*^9}, {
   3.837789390452958*^9, 3.837789493448832*^9}, {3.837789656578231*^9, 
   3.837789727549171*^9}, {3.837789897591422*^9, 3.837789900591424*^9}, 
   3.8377901015406733`*^9, 3.837790269420664*^9, 3.837794019306669*^9, 
   3.83779405917375*^9, {3.8383026434555387`*^9, 3.83830268118277*^9}, 
   3.843984858429089*^9, 3.843985170430613*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"e86b10bc-ee49-4045-ba3c-fe2ab658a974"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq3", "=", 
  RowBox[{
   RowBox[{"eoms", "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
   "collMp"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eoms", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], "//", 
  "collMp"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eoms", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "4"}], "\[RightDoubleBracket]"}], "//", 
  "collMp"}]}], "Input",
 CellChangeTimes->{{3.7789595309473333`*^9, 3.778959541272406*^9}, {
  3.8377894995358953`*^9, 3.8377895018231707`*^9}, {3.837789926667595*^9, 
  3.8377899292007713`*^9}, {3.8377901078813963`*^9, 3.837790111599925*^9}, {
  3.837794065183701*^9, 3.837794069006673*^9}, {3.838302689878683*^9, 
  3.838302691278104*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9f96689e-c8a6-4be0-9e62-0b40ea9c941a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"f", "[", "r", "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[CapitalLambda]", "[", "r", "]"}], 
   RowBox[{"B", "[", "r", "]"}]], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["M2", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"2", " ", 
       RowBox[{"A", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"M2", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], 
        RowBox[{"B", "[", "r", "]"}]]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"A", "[", "r", "]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "r", "]"}], "2"], " ", 
     RowBox[{"B", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"A", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"B", "[", "r", "]"}], " ", 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"A", "[", "r", "]"}]}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"A", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"A", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"B", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"], " ", 
         RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"A", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Xi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"A", "[", "r", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"A", "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.778959542205338*^9, 3.778960084285056*^9, 3.7789605182496433`*^9, 
   3.837789502186557*^9, {3.8377899271391373`*^9, 3.837789929592667*^9}, 
   3.837790111973946*^9, 3.837794069401882*^9, 3.838302691723072*^9, 
   3.843984871729999*^9, 3.843985170564805*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d2dd7c98-6fed-4ccd-b88e-568841d1c25c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.778959542205338*^9, 3.778960084285056*^9, 3.7789605182496433`*^9, 
   3.837789502186557*^9, {3.8377899271391373`*^9, 3.837789929592667*^9}, 
   3.837790111973946*^9, 3.837794069401882*^9, 3.838302691723072*^9, 
   3.843984871729999*^9, 3.843985170568262*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"7ee1902e-b1c1-48df-8893-401ada1d1d11"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.778959542205338*^9, 3.778960084285056*^9, 3.7789605182496433`*^9, 
   3.837789502186557*^9, {3.8377899271391373`*^9, 3.837789929592667*^9}, 
   3.837790111973946*^9, 3.837794069401882*^9, 3.838302691723072*^9, 
   3.843984871729999*^9, 3.843985170569223*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"752c4321-9355-4951-80ce-817bddf2e38e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq4", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"eoms", "\[LeftDoubleBracket]", 
     RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"B", "[", "r", "]"}], " ", 
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "//", 
   "collMp"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eoms", "\[LeftDoubleBracket]", 
   RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}], "//", 
  "collMp"}]}], "Input",
 CellChangeTimes->{{3.778959552885167*^9, 3.77895955396002*^9}, {
  3.837789504903866*^9, 3.837789505991213*^9}, {3.8377897520148153`*^9, 
  3.837789756276455*^9}, {3.837789932672517*^9, 3.8377899479073544`*^9}, {
  3.837790115985537*^9, 3.837790118223633*^9}, {3.83779407852985*^9, 
  3.837794080249235*^9}, {3.838302695718104*^9, 3.838302696686008*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"8501ed6e-774c-4595-a4b0-1e2ad2d37723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "r", "]"}], "+", 
  FractionBox[
   RowBox[{"\[CapitalLambda]", "[", "r", "]"}], 
   RowBox[{"B", "[", "r", "]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["M2", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"A", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"B", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], 
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
  RowBox[{
   SuperscriptBox["M2", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"B", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"A", "[", "r", "]"}], "2"], " ", 
     RowBox[{"B", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"]}]], 
   RowBox[{
    RowBox[{"M2", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["B", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"A", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"A", "[", "r", "]"}], "2"]}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"A", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"A", "[", "r", "]"}], " ", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"A", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "4"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"B", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Xi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"B", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"B", "[", "r", "]"}]}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"B", "[", "r", "]"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"A", "[", "r", "]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Xi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Xi]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"\[ScriptCapitalC]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"B", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Xi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["B", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Xi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"B", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Xi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.778959556300294*^9, 3.778960087355371*^9, 3.77896052131831*^9, 
   3.837789506682376*^9, 3.837789756648428*^9, {3.837789933369307*^9, 
   3.837789948239441*^9}, 3.837790118545573*^9, 3.837794080750313*^9, 
   3.838302697175662*^9, 3.843984873404517*^9, 3.843985170838496*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"1f09e111-eefd-438d-b8d4-06ec3ee44f94"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.778959556300294*^9, 3.778960087355371*^9, 3.77896052131831*^9, 
   3.837789506682376*^9, 3.837789756648428*^9, {3.837789933369307*^9, 
   3.837789948239441*^9}, 3.837790118545573*^9, 3.837794080750313*^9, 
   3.838302697175662*^9, 3.843984873404517*^9, 3.843985170842984*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1d33be0a-b392-4063-a805-71eb61bf4536"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"-", "2"}]], 
    RowBox[{"eoms", "\[LeftDoubleBracket]", 
     RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{"eoms", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], ")"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"ca84c4ca-47cc-41e0-b405-b2cfb90138c9"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "j", "]"}], "2"],
  SeriesData[$CellContext`j, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8383028012937326`*^9, 3.843984876403686*^9, 
  3.843985170882077*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"4319d44d-13ec-4eed-9dc8-8d599dcdb7b3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1140, 1304},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3714162d-2cd2-4953-9f64-7750aa8efe9c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 151, 3, 98, "Title",ExpressionUUID->"4d77765e-73e2-4054-8fa5-3c74be4d8d21"],
Cell[576, 20, 325, 5, 53, "Subtitle",ExpressionUUID->"7582b0a2-5cf9-4142-8c9c-c4ea0e851741"],
Cell[904, 27, 203, 3, 30, "Input",ExpressionUUID->"e0523f0c-4d14-423f-9eec-1a9192e7e95c"],
Cell[CellGroupData[{
Cell[1132, 34, 182, 3, 54, "Subsection",ExpressionUUID->"de403958-c5ee-41ec-9f6b-3d7cb90e68f0"],
Cell[CellGroupData[{
Cell[1339, 41, 1905, 48, 75, "Input",ExpressionUUID->"c515f2d5-70dd-469d-af32-f39eb790442e"],
Cell[3247, 91, 1526, 42, 110, "Output",ExpressionUUID->"068491f7-93f9-46f4-b4d1-bd9776122d65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4810, 138, 168, 3, 30, "Input",ExpressionUUID->"ef7cdfb4-d969-438c-8549-11705477277b"],
Cell[CellGroupData[{
Cell[5003, 145, 2443, 61, 88, "Print",ExpressionUUID->"59f39719-715f-4215-9320-973278be1c49"],
Cell[7449, 208, 2197, 54, 45, "Print",ExpressionUUID->"8b80aae0-f5b1-4ae4-ba1b-5c22607029d4"],
Cell[9649, 264, 4714, 116, 112, "Print",ExpressionUUID->"e4fc49e2-44c3-4c67-b6e2-9007fcb4261d"],
Cell[14366, 382, 807, 17, 24, "Print",ExpressionUUID->"aca9f6b5-19e4-4482-b7ec-ddd29561a1ea"],
Cell[15176, 401, 810, 17, 24, "Print",ExpressionUUID->"f2ecb361-1259-47c3-9a14-bea4e8584400"],
Cell[15989, 420, 824, 17, 24, "Print",ExpressionUUID->"3b9f42f8-5fd1-4149-a3a4-5db4e0a72a38"],
Cell[16816, 439, 825, 17, 24, "Print",ExpressionUUID->"ee7f9298-5025-4404-b306-766263cd7ad4"],
Cell[17644, 458, 786, 17, 24, "Print",ExpressionUUID->"38612dfa-ea07-4d89-a2a2-a9534e490074"],
Cell[18433, 477, 804, 17, 24, "Print",ExpressionUUID->"68cc9717-fdff-4414-90b1-68e5f13ecd67"],
Cell[19240, 496, 815, 17, 24, "Print",ExpressionUUID->"b4967a1c-145b-455f-b3cf-e77f6abbbeea"],
Cell[20058, 515, 623, 12, 24, "Print",ExpressionUUID->"020bc595-b430-4542-9c8a-2087c564fffd"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20742, 534, 214, 4, 38, "Subsection",ExpressionUUID->"4f5d242d-6bac-40f4-9287-9aec18e56226"],
Cell[20959, 540, 182, 3, 35, "Text",ExpressionUUID->"5a127d7b-d373-4e8a-8281-60de751bc0ad"],
Cell[CellGroupData[{
Cell[21166, 547, 465, 11, 45, "Subsubsection",ExpressionUUID->"66f2a207-f4b6-480e-b06d-dd120c390374"],
Cell[CellGroupData[{
Cell[21656, 562, 1153, 30, 142, "Input",ExpressionUUID->"db6afbe9-716f-4d4b-9f3f-21459b9639b5"],
Cell[22812, 594, 1286, 19, 34, "Output",ExpressionUUID->"7bbb3852-e307-4808-968e-5a0ee453342f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24147, 619, 170, 3, 45, "Subsubsection",ExpressionUUID->"262b9052-4669-4d1c-9187-5ee6041b0e05"],
Cell[24320, 624, 753, 19, 35, "Text",ExpressionUUID->"07330cfa-721a-4e54-bc91-6e2a63214485"],
Cell[CellGroupData[{
Cell[25098, 647, 475, 10, 52, "Input",ExpressionUUID->"2c17bb44-2167-460a-8122-eebcaab86955"],
Cell[25576, 659, 979, 15, 34, "Output",ExpressionUUID->"d7aaed07-5d51-4367-b71c-239cb90a1bb1"]
}, Open  ]],
Cell[26570, 677, 1049, 24, 73, "Input",ExpressionUUID->"e63e3904-dfb5-4276-b468-9bc6911a8f69"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27668, 707, 317, 5, 38, "Subsection",ExpressionUUID->"c020ca91-0792-4748-94ec-15ac2832daea"],
Cell[27988, 714, 789, 22, 30, "Input",ExpressionUUID->"7d2e35ac-54f2-4d6f-98aa-fe915af8573a"],
Cell[28780, 738, 8522, 206, 303, "Input",ExpressionUUID->"658ab0cc-ddbf-4755-9cf2-46bbcdab0feb"]
}, Closed]],
Cell[CellGroupData[{
Cell[37339, 949, 298, 4, 38, "Subsection",ExpressionUUID->"6fa102e0-7cba-44f7-b84d-aed747c1d392"],
Cell[37640, 955, 1472, 31, 52, "Input",ExpressionUUID->"23d3c4b2-0027-4508-9407-8dde0f844fb9"],
Cell[39115, 988, 532, 13, 30, "Input",ExpressionUUID->"b3b5a844-f65c-4037-9776-878632b4047a"],
Cell[39650, 1003, 1026, 25, 30, "Input",ExpressionUUID->"c1caf1e5-8294-4147-89bc-8c06ed02e29a"],
Cell[CellGroupData[{
Cell[40701, 1032, 1811, 42, 137, "Input",ExpressionUUID->"5e9660f9-6b2f-483a-b846-1bce59002de2"],
Cell[42515, 1076, 9421, 253, 218, "Output",ExpressionUUID->"9b0d31b8-ca06-4c6c-b24a-f528a2095f44"],
Cell[51939, 1331, 760, 11, 34, "Output",ExpressionUUID->"c49106f4-bda9-4b7e-91c6-93e53b157dcf"],
Cell[52702, 1344, 762, 11, 34, "Output",ExpressionUUID->"7e7aa3f4-d261-462e-8002-65dc6df1ff71"],
Cell[53467, 1357, 29097, 698, 409, "Output",ExpressionUUID->"e86b10bc-ee49-4045-ba3c-fe2ab658a974"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82601, 2060, 885, 19, 73, "Input",ExpressionUUID->"9f96689e-c8a6-4be0-9e62-0b40ea9c941a"],
Cell[83489, 2081, 10597, 269, 204, "Output",ExpressionUUID->"d2dd7c98-6fed-4ccd-b88e-568841d1c25c"],
Cell[94089, 2352, 390, 6, 34, "Output",ExpressionUUID->"7ee1902e-b1c1-48df-8893-401ada1d1d11"],
Cell[94482, 2360, 390, 6, 34, "Output",ExpressionUUID->"752c4321-9355-4951-80ce-817bddf2e38e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94909, 2371, 897, 19, 72, "Input",ExpressionUUID->"8501ed6e-774c-4595-a4b0-1e2ad2d37723"],
Cell[95809, 2392, 12350, 326, 262, "Output",ExpressionUUID->"1f09e111-eefd-438d-b8d4-06ec3ee44f94"],
Cell[108162, 2720, 407, 6, 34, "Output",ExpressionUUID->"1d33be0a-b392-4063-a805-71eb61bf4536"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108606, 2731, 451, 11, 33, "Input",ExpressionUUID->"ca84c4ca-47cc-41e0-b405-b2cfb90138c9"],
Cell[109060, 2744, 337, 8, 34, "Output",ExpressionUUID->"4319d44d-13ec-4eed-9dc8-8d599dcdb7b3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


